On the self-consistency of off-shell Slavnov-Taylor identities in QCD

Using Hopf-algebraic structures as well as diagrammatic techniques for determining the Slavnov-Taylor identities for QCD we construct the relations for the triple and quartic gluon vertices at one loop. By making the longitudinal projection on an external gluon of a Green's function we show that the gluon self-energy of that leg is consistently replaced by a ghost self-energy. The resulting identities are then studied by evaluating all the graphs for an off-shell non-exceptional momentum configuration. In the case of the 3-point function this is for the most general momentum case and for the 4-point function we consider the fully symmetric point.

==> anc/qcdslavtay.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Electronic version of amplitudes and projection matrices

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
Nc is the number of colours in SU(Nc) 4-point calculation.
gg is the gauge coupling constant.
al is the gauge parameter with xi = + 1 - al.
ep is epsilon.
xx and yy are the momentum ratios defined in equation (3.2) for the 3-point
identity and gramdet is the Gram determinant defined in equation (3.3).
phi1 is Phi_1 defined in equation (3.16). 
psi1 is Psi_1 defined in equation (3.18). 
z3 is zeta(3).
ln(z) is the natural logarithm.

ln43 is ln(4/3), phi134 = Phi_1(3/4,3/4), phi1916 = Phi_1(9/16,9/16). 

Colour indices are A1, A2, A3 and A4.

ff are the structure constants; ff4 is the product of two structure functions
defined in equation (B.4).

dF4 and dA4 are the rank 4 symmetric colour tensors in the fundamental and
adjoint representations respectively defined in equation (B.1).

For the tensor basis the momenta map to those used in the article is

p1 -> p, p2 -> q, p3 -> r, p4 -> s.

Lorentz indices are m1, m2, m3, m4 and m5.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                 Green's functions for off-shell 3-point identity

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ggg A1,A2,A3}_{m1,m2,m3}*p3(m3) = 

       + ff(A1,A2,A3)*p1(m1)*p1(m2)*i_*gg * (
          - 1
          )

       + ff(A1,A2,A3)*p1(m1)*p1(m2)*i_*gg^3 * (
          - 4/3*ep^-1*Tf*Nf
          + 17/12*ep^-1*Ca
          - 20/9*Tf*Nf
          + 1/2*Ca*gramdet^-3*xx^-1*yy
          - 3*Ca*gramdet^-3*xx^-1*yy^2
          + 15/2*Ca*gramdet^-3*xx^-1*yy^3
          - 10*Ca*gramdet^-3*xx^-1*yy^4
          + 15/2*Ca*gramdet^-3*xx^-1*yy^5
          - 3*Ca*gramdet^-3*xx^-1*yy^6
          + 1/2*Ca*gramdet^-3*xx^-1*yy^7
          - Ca*gramdet^-3*yy
          + 3*Ca*gramdet^-3*yy^2
          - 2*Ca*gramdet^-3*yy^3
          - 2*Ca*gramdet^-3*yy^4
          + 3*Ca*gramdet^-3*yy^5
          - Ca*gramdet^-3*yy^6
          + 1/2*Ca*gramdet^-3*xx*yy
          - 2*Ca*gramdet^-3*xx*yy^2
          + 3*Ca*gramdet^-3*xx*yy^3
          - 2*Ca*gramdet^-3*xx*yy^4
          + 1/2*Ca*gramdet^-3*xx*yy^5
          - Ca*gramdet^-2*yy
          + Ca*gramdet^-2*yy^2
          + Ca*gramdet^-2*yy^3
          - Ca*gramdet^-2*yy^4
          + 1/2*Ca*gramdet^-2*xx*yy
          - Ca*gramdet^-2*xx*yy^2
          + 1/2*Ca*gramdet^-2*xx*yy^3
          - Ca*gramdet^-1*yy
          + 1/2*Ca*gramdet^-1*yy^2
          - Ca*gramdet^-1*xx*yy
          + 17/18*Ca
          - 3/4*al*ep^-1*Ca
          - 1/2*al*Ca*gramdet^-3*xx^-1*yy
          + 3*al*Ca*gramdet^-3*xx^-1*yy^2
          - 15/2*al*Ca*gramdet^-3*xx^-1*yy^3
          + 10*al*Ca*gramdet^-3*xx^-1*yy^4
          - 15/2*al*Ca*gramdet^-3*xx^-1*yy^5
          + 3*al*Ca*gramdet^-3*xx^-1*yy^6
          - 1/2*al*Ca*gramdet^-3*xx^-1*yy^7
          + al*Ca*gramdet^-3*yy
          - 3*al*Ca*gramdet^-3*yy^2
          + 2*al*Ca*gramdet^-3*yy^3
          + 2*al*Ca*gramdet^-3*yy^4
          - 3*al*Ca*gramdet^-3*yy^5
          + al*Ca*gramdet^-3*yy^6
          - 1/2*al*Ca*gramdet^-3*xx*yy
          + 2*al*Ca*gramdet^-3*xx*yy^2
          - 3*al*Ca*gramdet^-3*xx*yy^3
          + 2*al*Ca*gramdet^-3*xx*yy^4
          - 1/2*al*Ca*gramdet^-3*xx*yy^5
          + al*Ca*gramdet^-2*yy
          - al*Ca*gramdet^-2*yy^2
          - al*Ca*gramdet^-2*yy^3
          + al*Ca*gramdet^-2*yy^4
          - 1/2*al*Ca*gramdet^-2*xx*yy
          + al*Ca*gramdet^-2*xx*yy^2
          - 1/2*al*Ca*gramdet^-2*xx*yy^3
          + al*Ca*gramdet^-1*yy
          - al*Ca*gramdet^-1*yy^2
          + 3/2*al*Ca*gramdet^-1*xx*yy
          + 1/4*al*Ca
          + 1/2*al^2*Ca*gramdet^-1*yy^2
          - 1/2*al^2*Ca*gramdet^-1*xx*yy
          + 1/4*al^2*Ca
          + 4/3*ln(xx)*Tf*Nf
          - 9/2*ln(xx)*Ca*gramdet^-2*yy
          + 9*ln(xx)*Ca*gramdet^-2*yy^2
          - 9/2*ln(xx)*Ca*gramdet^-2*yy^3
          + 9/2*ln(xx)*Ca*gramdet^-2*xx*yy
          + 45/2*ln(xx)*Ca*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*Ca*gramdet^-1
          + 15/4*ln(xx)*Ca*gramdet^-1*yy
          + 3*ln(xx)*Ca*gramdet^-1*yy^2
          - 1/4*ln(xx)*Ca*gramdet^-1*xx
          + 9/2*ln(xx)*Ca*gramdet^-1*xx*yy
          - 13/6*ln(xx)*Ca
          + 6*ln(xx)*al*Ca*gramdet^-2*yy
          - 12*ln(xx)*al*Ca*gramdet^-2*yy^2
          + 6*ln(xx)*al*Ca*gramdet^-2*yy^3
          - 6*ln(xx)*al*Ca*gramdet^-2*xx*yy
          - 30*ln(xx)*al*Ca*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*al*Ca*gramdet^-1
          - 15/2*ln(xx)*al*Ca*gramdet^-1*yy
          - 7/4*ln(xx)*al*Ca*gramdet^-1*yy^2
          - 1/4*ln(xx)*al*Ca*gramdet^-1*xx
          - 9/4*ln(xx)*al*Ca*gramdet^-1*xx*yy
          + 1/2*ln(xx)*al*Ca
          - 3/2*ln(xx)*al^2*Ca*gramdet^-2*yy
          + 3*ln(xx)*al^2*Ca*gramdet^-2*yy^2
          - 3/2*ln(xx)*al^2*Ca*gramdet^-2*yy^3
          + 3/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy
          + 15/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy^2
          + 7/4*ln(xx)*al^2*Ca*gramdet^-1*yy
          + 1/4*ln(xx)*al^2*Ca*gramdet^-1*yy^2
          + 1/4*ln(xx)*al^2*Ca*gramdet^-1*xx*yy
          + 1/4*ln(yy)*Ca*gramdet^-3*xx^-1*yy
          - ln(yy)*Ca*gramdet^-3*xx^-1*yy^2
          + 5/4*ln(yy)*Ca*gramdet^-3*xx^-1*yy^3
          - 5/4*ln(yy)*Ca*gramdet^-3*xx^-1*yy^5
          + ln(yy)*Ca*gramdet^-3*xx^-1*yy^6
          - 1/4*ln(yy)*Ca*gramdet^-3*xx^-1*yy^7
          - 1/2*ln(yy)*Ca*gramdet^-3*yy
          + 1/2*ln(yy)*Ca*gramdet^-3*yy^2
          + ln(yy)*Ca*gramdet^-3*yy^3
          - ln(yy)*Ca*gramdet^-3*yy^4
          - 1/2*ln(yy)*Ca*gramdet^-3*yy^5
          + 1/2*ln(yy)*Ca*gramdet^-3*yy^6
          + 1/4*ln(yy)*Ca*gramdet^-3*xx*yy
          - 1/2*ln(yy)*Ca*gramdet^-3*xx*yy^2
          + 1/2*ln(yy)*Ca*gramdet^-3*xx*yy^4
          - 1/4*ln(yy)*Ca*gramdet^-3*xx*yy^5
          - 1/2*ln(yy)*Ca*gramdet^-2*yy
          + 4*ln(yy)*Ca*gramdet^-2*yy^2
          - 4*ln(yy)*Ca*gramdet^-2*yy^3
          + 1/2*ln(yy)*Ca*gramdet^-2*yy^4
          + 1/4*ln(yy)*Ca*gramdet^-2*xx*yy
          - 27/2*ln(yy)*Ca*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*Ca*gramdet^-2*xx*yy^3
          + 1/2*ln(yy)*Ca*gramdet^-1*yy
          - 11/2*ln(yy)*Ca*gramdet^-1*yy^2
          - 7/4*ln(yy)*Ca*gramdet^-1*xx*yy
          + 1/2*ln(yy)*Ca
          - 1/4*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy
          + ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^2
          - 5/4*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^3
          + 5/4*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^5
          - ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^6
          + 1/4*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^7
          + 1/2*ln(yy)*al*Ca*gramdet^-3*yy
          - 1/2*ln(yy)*al*Ca*gramdet^-3*yy^2
          - ln(yy)*al*Ca*gramdet^-3*yy^3
          + ln(yy)*al*Ca*gramdet^-3*yy^4
          + 1/2*ln(yy)*al*Ca*gramdet^-3*yy^5
          - 1/2*ln(yy)*al*Ca*gramdet^-3*yy^6
          - 1/4*ln(yy)*al*Ca*gramdet^-3*xx*yy
          + 1/2*ln(yy)*al*Ca*gramdet^-3*xx*yy^2
          - 1/2*ln(yy)*al*Ca*gramdet^-3*xx*yy^4
          + 1/4*ln(yy)*al*Ca*gramdet^-3*xx*yy^5
          + 1/2*ln(yy)*al*Ca*gramdet^-2*yy
          - 11/2*ln(yy)*al*Ca*gramdet^-2*yy^2
          + 11/2*ln(yy)*al*Ca*gramdet^-2*yy^3
          - 1/2*ln(yy)*al*Ca*gramdet^-2*yy^4
          - 1/4*ln(yy)*al*Ca*gramdet^-2*xx*yy
          + 18*ln(yy)*al*Ca*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*al*Ca*gramdet^-2*xx*yy^3
          + 5/4*ln(yy)*al*Ca*gramdet^-1*yy
          + 9/4*ln(yy)*al*Ca*gramdet^-1*yy^2
          + 3/2*ln(yy)*al*Ca*gramdet^-1*xx*yy
          + 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy^2
          - 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy^3
          - 9/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*al^2*Ca*gramdet^-1*yy
          - 1/4*ln(yy)*al^2*Ca*gramdet^-1*yy^2
          - 1/4*ln(yy)*al^2*Ca*gramdet^-1*xx*yy
          + 9*phi1(xx,yy)*Ca*gramdet^-2*yy^2
          - 18*phi1(xx,yy)*Ca*gramdet^-2*yy^3
          + 9*phi1(xx,yy)*Ca*gramdet^-2*yy^4
          - 18*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^2
          - 9*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^3
          + 3/2*phi1(xx,yy)*Ca*gramdet^-1*yy
          - 11*phi1(xx,yy)*Ca*gramdet^-1*yy^2
          + 3*phi1(xx,yy)*Ca*gramdet^-1*yy^3
          - 5/2*phi1(xx,yy)*Ca*gramdet^-1*xx*yy
          - 3*phi1(xx,yy)*Ca*gramdet^-1*xx*yy^2
          + 1/4*phi1(xx,yy)*Ca
          - 5/4*phi1(xx,yy)*Ca*yy
          + 1/4*phi1(xx,yy)*Ca*xx
          - 12*phi1(xx,yy)*al*Ca*gramdet^-2*yy^2
          + 24*phi1(xx,yy)*al*Ca*gramdet^-2*yy^3
          - 12*phi1(xx,yy)*al*Ca*gramdet^-2*yy^4
          + 24*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^2
          + 12*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^3
          - 1/2*phi1(xx,yy)*al*Ca*gramdet^-1*yy
          + 21/2*phi1(xx,yy)*al*Ca*gramdet^-1*yy^2
          - phi1(xx,yy)*al*Ca*gramdet^-1*yy^3
          + 3*phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy
          + phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy^2
          + 1/2*phi1(xx,yy)*al*Ca*yy
          + 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^2
          - 6*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^4
          - 6*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^3
          - 5/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^2
          - 1/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy
          )

       + ff(A1,A2,A3)*p1(m1)*p2(m2)*i_*gg^3 * (
          - 1/4*Ca*gramdet^-3*xx^-1
          + 7/4*Ca*gramdet^-3*xx^-1*yy
          - 21/4*Ca*gramdet^-3*xx^-1*yy^2
          + 35/4*Ca*gramdet^-3*xx^-1*yy^3
          - 35/4*Ca*gramdet^-3*xx^-1*yy^4
          + 21/4*Ca*gramdet^-3*xx^-1*yy^5
          - 7/4*Ca*gramdet^-3*xx^-1*yy^6
          + 1/4*Ca*gramdet^-3*xx^-1*yy^7
          + 1/2*Ca*gramdet^-3
          - 2*Ca*gramdet^-3*yy
          + 5/2*Ca*gramdet^-3*yy^2
          - 5/2*Ca*gramdet^-3*yy^4
          + 2*Ca*gramdet^-3*yy^5
          - 1/2*Ca*gramdet^-3*yy^6
          - 1/4*Ca*gramdet^-3*xx
          + 5/4*Ca*gramdet^-3*xx*yy
          - 5/2*Ca*gramdet^-3*xx*yy^2
          + 5/2*Ca*gramdet^-3*xx*yy^3
          - 5/4*Ca*gramdet^-3*xx*yy^4
          + 1/4*Ca*gramdet^-3*xx*yy^5
          + 1/2*Ca*gramdet^-2
          - Ca*gramdet^-2*yy
          + Ca*gramdet^-2*yy^3
          - 1/2*Ca*gramdet^-2*yy^4
          - 1/4*Ca*gramdet^-2*xx
          + 3/4*Ca*gramdet^-2*xx*yy
          - 3/4*Ca*gramdet^-2*xx*yy^2
          + 1/4*Ca*gramdet^-2*xx*yy^3
          + 5/4*Ca*gramdet^-1
          - 9/4*Ca*gramdet^-1*yy
          + Ca*gramdet^-1*yy^2
          - Ca*gramdet^-1*xx
          - 5/4*Ca*gramdet^-1*xx*yy
          + 1/4*Ca*yy^-1
          - 3/4*Ca
          - 1/4*Ca*xx*yy^-1
          + 1/4*al*Ca*gramdet^-3*xx^-1
          - 7/4*al*Ca*gramdet^-3*xx^-1*yy
          + 21/4*al*Ca*gramdet^-3*xx^-1*yy^2
          - 35/4*al*Ca*gramdet^-3*xx^-1*yy^3
          + 35/4*al*Ca*gramdet^-3*xx^-1*yy^4
          - 21/4*al*Ca*gramdet^-3*xx^-1*yy^5
          + 7/4*al*Ca*gramdet^-3*xx^-1*yy^6
          - 1/4*al*Ca*gramdet^-3*xx^-1*yy^7
          - 1/2*al*Ca*gramdet^-3
          + 2*al*Ca*gramdet^-3*yy
          - 5/2*al*Ca*gramdet^-3*yy^2
          + 5/2*al*Ca*gramdet^-3*yy^4
          - 2*al*Ca*gramdet^-3*yy^5
          + 1/2*al*Ca*gramdet^-3*yy^6
          + 1/4*al*Ca*gramdet^-3*xx
          - 5/4*al*Ca*gramdet^-3*xx*yy
          + 5/2*al*Ca*gramdet^-3*xx*yy^2
          - 5/2*al*Ca*gramdet^-3*xx*yy^3
          + 5/4*al*Ca*gramdet^-3*xx*yy^4
          - 1/4*al*Ca*gramdet^-3*xx*yy^5
          - 1/2*al*Ca*gramdet^-2
          + al*Ca*gramdet^-2*yy
          - al*Ca*gramdet^-2*yy^3
          + 1/2*al*Ca*gramdet^-2*yy^4
          + 1/4*al*Ca*gramdet^-2*xx
          - 3/4*al*Ca*gramdet^-2*xx*yy
          + 3/4*al*Ca*gramdet^-2*xx*yy^2
          - 1/4*al*Ca*gramdet^-2*xx*yy^3
          - 3/2*al*Ca*gramdet^-1
          + 3*al*Ca*gramdet^-1*yy
          - 3/2*al*Ca*gramdet^-1*yy^2
          + 5/4*al*Ca*gramdet^-1*xx
          + 7/4*al*Ca*gramdet^-1*xx*yy
          - 1/4*al*Ca*yy^-1
          + al*Ca
          + 1/4*al*Ca*xx*yy^-1
          + 1/4*al^2*Ca*gramdet^-1
          - 3/4*al^2*Ca*gramdet^-1*yy
          + 1/2*al^2*Ca*gramdet^-1*yy^2
          - 1/4*al^2*Ca*gramdet^-1*xx
          - 1/2*al^2*Ca*gramdet^-1*xx*yy
          - 1/4*al^2*Ca
          - 27/2*ln(xx)*Ca*gramdet^-2*yy
          + 27*ln(xx)*Ca*gramdet^-2*yy^2
          - 27/2*ln(xx)*Ca*gramdet^-2*yy^3
          + 45/2*ln(xx)*Ca*gramdet^-2*xx*yy
          + 63/2*ln(xx)*Ca*gramdet^-2*xx*yy^2
          - 11/4*ln(xx)*Ca*gramdet^-1
          + 71/4*ln(xx)*Ca*gramdet^-1*yy
          - 3/2*ln(xx)*Ca*gramdet^-1*yy^2
          + 6*ln(xx)*Ca*gramdet^-1*xx
          + 9*ln(xx)*Ca*gramdet^-1*xx*yy
          + 1/8*ln(xx)*Ca*yy^-1
          + 11/4*ln(xx)*Ca
          + 1/8*ln(xx)*Ca*xx*yy^-1
          + 18*ln(xx)*al*Ca*gramdet^-2*yy
          - 36*ln(xx)*al*Ca*gramdet^-2*yy^2
          + 18*ln(xx)*al*Ca*gramdet^-2*yy^3
          - 30*ln(xx)*al*Ca*gramdet^-2*xx*yy
          - 42*ln(xx)*al*Ca*gramdet^-2*xx*yy^2
          + 2*ln(xx)*al*Ca*gramdet^-1
          - 41/2*ln(xx)*al*Ca*gramdet^-1*yy
          + 1/2*ln(xx)*al*Ca*gramdet^-1*yy^2
          - 6*ln(xx)*al*Ca*gramdet^-1*xx
          - 9/2*ln(xx)*al*Ca*gramdet^-1*xx*yy
          - 1/8*ln(xx)*al*Ca*yy^-1
          - 11/8*ln(xx)*al*Ca
          - 1/8*ln(xx)*al*Ca*xx*yy^-1
          - 9/2*ln(xx)*al^2*Ca*gramdet^-2*yy
          + 9*ln(xx)*al^2*Ca*gramdet^-2*yy^2
          - 9/2*ln(xx)*al^2*Ca*gramdet^-2*yy^3
          + 15/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy
          + 21/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy^2
          - 1/4*ln(xx)*al^2*Ca*gramdet^-1
          + 19/4*ln(xx)*al^2*Ca*gramdet^-1*yy
          + ln(xx)*al^2*Ca*gramdet^-1*xx
          + 1/2*ln(xx)*al^2*Ca*gramdet^-1*xx*yy
          + 1/8*ln(xx)*al^2*Ca
          - 1/8*ln(yy)*Ca*gramdet^-3*xx^-1
          + 5/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy
          - 9/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^2
          + 5/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^3
          + 5/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^4
          - 9/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^5
          + 5/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^6
          - 1/8*ln(yy)*Ca*gramdet^-3*xx^-1*yy^7
          + 1/4*ln(yy)*Ca*gramdet^-3
          - 1/2*ln(yy)*Ca*gramdet^-3*yy
          - 1/4*ln(yy)*Ca*gramdet^-3*yy^2
          + ln(yy)*Ca*gramdet^-3*yy^3
          - 1/4*ln(yy)*Ca*gramdet^-3*yy^4
          - 1/2*ln(yy)*Ca*gramdet^-3*yy^5
          + 1/4*ln(yy)*Ca*gramdet^-3*yy^6
          - 1/8*ln(yy)*Ca*gramdet^-3*xx
          + 3/8*ln(yy)*Ca*gramdet^-3*xx*yy
          - 1/4*ln(yy)*Ca*gramdet^-3*xx*yy^2
          - 1/4*ln(yy)*Ca*gramdet^-3*xx*yy^3
          + 3/8*ln(yy)*Ca*gramdet^-3*xx*yy^4
          - 1/8*ln(yy)*Ca*gramdet^-3*xx*yy^5
          + 1/4*ln(yy)*Ca*gramdet^-2
          + 9/2*ln(yy)*Ca*gramdet^-2*yy
          - 19/2*ln(yy)*Ca*gramdet^-2*yy^2
          + 9/2*ln(yy)*Ca*gramdet^-2*yy^3
          + 1/4*ln(yy)*Ca*gramdet^-2*yy^4
          - 1/8*ln(yy)*Ca*gramdet^-2*xx
          - 35/8*ln(yy)*Ca*gramdet^-2*xx*yy
          - 179/8*ln(yy)*Ca*gramdet^-2*xx*yy^2
          - 1/8*ln(yy)*Ca*gramdet^-2*xx*yy^3
          + 3/2*ln(yy)*Ca*gramdet^-1
          - 7*ln(yy)*Ca*gramdet^-1*yy
          - 5/4*ln(yy)*Ca*gramdet^-1*yy^2
          - 11/8*ln(yy)*Ca*gramdet^-1*xx
          - 49/8*ln(yy)*Ca*gramdet^-1*xx*yy
          - 5/4*ln(yy)*Ca
          + 1/8*ln(yy)*al*Ca*gramdet^-3*xx^-1
          - 5/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy
          + 9/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^2
          - 5/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^3
          - 5/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^4
          + 9/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^5
          - 5/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^6
          + 1/8*ln(yy)*al*Ca*gramdet^-3*xx^-1*yy^7
          - 1/4*ln(yy)*al*Ca*gramdet^-3
          + 1/2*ln(yy)*al*Ca*gramdet^-3*yy
          + 1/4*ln(yy)*al*Ca*gramdet^-3*yy^2
          - ln(yy)*al*Ca*gramdet^-3*yy^3
          + 1/4*ln(yy)*al*Ca*gramdet^-3*yy^4
          + 1/2*ln(yy)*al*Ca*gramdet^-3*yy^5
          - 1/4*ln(yy)*al*Ca*gramdet^-3*yy^6
          + 1/8*ln(yy)*al*Ca*gramdet^-3*xx
          - 3/8*ln(yy)*al*Ca*gramdet^-3*xx*yy
          + 1/4*ln(yy)*al*Ca*gramdet^-3*xx*yy^2
          + 1/4*ln(yy)*al*Ca*gramdet^-3*xx*yy^3
          - 3/8*ln(yy)*al*Ca*gramdet^-3*xx*yy^4
          + 1/8*ln(yy)*al*Ca*gramdet^-3*xx*yy^5
          - 1/4*ln(yy)*al*Ca*gramdet^-2
          - 6*ln(yy)*al*Ca*gramdet^-2*yy
          + 25/2*ln(yy)*al*Ca*gramdet^-2*yy^2
          - 6*ln(yy)*al*Ca*gramdet^-2*yy^3
          - 1/4*ln(yy)*al*Ca*gramdet^-2*yy^4
          + 1/8*ln(yy)*al*Ca*gramdet^-2*xx
          + 47/8*ln(yy)*al*Ca*gramdet^-2*xx*yy
          + 239/8*ln(yy)*al*Ca*gramdet^-2*xx*yy^2
          + 1/8*ln(yy)*al*Ca*gramdet^-2*xx*yy^3
          - 7/4*ln(yy)*al*Ca*gramdet^-1
          + 21/2*ln(yy)*al*Ca*gramdet^-1*yy
          + 1/4*ln(yy)*al*Ca*gramdet^-1*yy^2
          + 13/8*ln(yy)*al*Ca*gramdet^-1*xx
          + 29/8*ln(yy)*al*Ca*gramdet^-1*xx*yy
          + 7/8*ln(yy)*al*Ca
          + 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy
          - 3*ln(yy)*al^2*Ca*gramdet^-2*yy^2
          + 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy^3
          - 3/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy
          - 15/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*al^2*Ca*gramdet^-1
          - 5/2*ln(yy)*al^2*Ca*gramdet^-1*yy
          - 1/4*ln(yy)*al^2*Ca*gramdet^-1*xx
          - 1/2*ln(yy)*al^2*Ca*gramdet^-1*xx*yy
          - 1/8*ln(yy)*al^2*Ca
          + 9/2*phi1(xx,yy)*Ca*gramdet^-2*yy
          - 27/2*phi1(xx,yy)*Ca*gramdet^-2*yy^3
          + 9*phi1(xx,yy)*Ca*gramdet^-2*yy^4
          - 9/2*phi1(xx,yy)*Ca*gramdet^-2*xx*yy
          - 81/2*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^2
          - 9*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^3
          + 5/4*phi1(xx,yy)*Ca*gramdet^-1
          - 21/4*phi1(xx,yy)*Ca*gramdet^-1*yy
          - 25/2*phi1(xx,yy)*Ca*gramdet^-1*yy^2
          + 3*phi1(xx,yy)*Ca*gramdet^-1*yy^3
          - 5/4*phi1(xx,yy)*Ca*gramdet^-1*xx
          - 13*phi1(xx,yy)*Ca*gramdet^-1*xx*yy
          - 3*phi1(xx,yy)*Ca*gramdet^-1*xx*yy^2
          - 5/4*phi1(xx,yy)*Ca
          - 9/4*phi1(xx,yy)*Ca*yy
          - 3/4*phi1(xx,yy)*Ca*xx
          - 6*phi1(xx,yy)*al*Ca*gramdet^-2*yy
          + 18*phi1(xx,yy)*al*Ca*gramdet^-2*yy^3
          - 12*phi1(xx,yy)*al*Ca*gramdet^-2*yy^4
          + 6*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy
          + 54*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^2
          + 12*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^3
          - 3/2*phi1(xx,yy)*al*Ca*gramdet^-1
          + 19/2*phi1(xx,yy)*al*Ca*gramdet^-1*yy
          + 11*phi1(xx,yy)*al*Ca*gramdet^-1*yy^2
          - phi1(xx,yy)*al*Ca*gramdet^-1*yy^3
          + 3/2*phi1(xx,yy)*al*Ca*gramdet^-1*xx
          + 11*phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy
          + phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy^2
          + 3/2*phi1(xx,yy)*al*Ca
          + 3/4*phi1(xx,yy)*al*Ca*yy
          + 1/4*phi1(xx,yy)*al*Ca*xx
          + 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy
          - 9/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^4
          - 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy
          - 27/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^3
          + 1/4*phi1(xx,yy)*al^2*Ca*gramdet^-1
          - 9/4*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy
          - 5/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx
          - 2*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy
          - 1/4*phi1(xx,yy)*al^2*Ca
          )

       + ff(A1,A2,A3)*p1(m2)*p2(m1)*i_*gg^3 * (
          + 3/4*Ca*gramdet^-1
          - 9/4*Ca*gramdet^-1*yy
          + 3/2*Ca*gramdet^-1*yy^2
          - 3/4*Ca*gramdet^-1*xx
          - 3/2*Ca*gramdet^-1*xx*yy
          - 3/4*Ca
          - al*Ca*gramdet^-1
          + 3*al*Ca*gramdet^-1*yy
          - 2*al*Ca*gramdet^-1*yy^2
          + al*Ca*gramdet^-1*xx
          + 2*al*Ca*gramdet^-1*xx*yy
          + al*Ca
          + 1/4*al^2*Ca*gramdet^-1
          - 3/4*al^2*Ca*gramdet^-1*yy
          + 1/2*al^2*Ca*gramdet^-1*yy^2
          - 1/4*al^2*Ca*gramdet^-1*xx
          - 1/2*al^2*Ca*gramdet^-1*xx*yy
          - 1/4*al^2*Ca
          - 27/2*ln(xx)*Ca*gramdet^-2*yy
          + 27*ln(xx)*Ca*gramdet^-2*yy^2
          - 27/2*ln(xx)*Ca*gramdet^-2*yy^3
          + 45/2*ln(xx)*Ca*gramdet^-2*xx*yy
          + 63/2*ln(xx)*Ca*gramdet^-2*xx*yy^2
          - 5/4*ln(xx)*Ca*gramdet^-1
          + 65/4*ln(xx)*Ca*gramdet^-1*yy
          - 3/2*ln(xx)*Ca*gramdet^-1*yy^2
          + 3/2*ln(xx)*Ca*gramdet^-1*xx
          + 9*ln(xx)*Ca*gramdet^-1*xx*yy
          + 5/4*ln(xx)*Ca
          + 18*ln(xx)*al*Ca*gramdet^-2*yy
          - 36*ln(xx)*al*Ca*gramdet^-2*yy^2
          + 18*ln(xx)*al*Ca*gramdet^-2*yy^3
          - 30*ln(xx)*al*Ca*gramdet^-2*xx*yy
          - 42*ln(xx)*al*Ca*gramdet^-2*xx*yy^2
          + 3/4*ln(xx)*al*Ca*gramdet^-1
          - 77/4*ln(xx)*al*Ca*gramdet^-1*yy
          + 1/2*ln(xx)*al*Ca*gramdet^-1*yy^2
          - 9/4*ln(xx)*al*Ca*gramdet^-1*xx
          - 9/2*ln(xx)*al*Ca*gramdet^-1*xx*yy
          - 3/4*ln(xx)*al*Ca
          - 9/2*ln(xx)*al^2*Ca*gramdet^-2*yy
          + 9*ln(xx)*al^2*Ca*gramdet^-2*yy^2
          - 9/2*ln(xx)*al^2*Ca*gramdet^-2*yy^3
          + 15/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy
          + 21/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy^2
          + 9/2*ln(xx)*al^2*Ca*gramdet^-1*yy
          + 1/4*ln(xx)*al^2*Ca*gramdet^-1*xx
          + 1/2*ln(xx)*al^2*Ca*gramdet^-1*xx*yy
          + 9/2*ln(yy)*Ca*gramdet^-2*yy
          - 9*ln(yy)*Ca*gramdet^-2*yy^2
          + 9/2*ln(yy)*Ca*gramdet^-2*yy^3
          - 9/2*ln(yy)*Ca*gramdet^-2*xx*yy
          - 45/2*ln(yy)*Ca*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*Ca*gramdet^-1
          - 3*ln(yy)*Ca*gramdet^-1*yy
          - 3/2*ln(yy)*Ca*gramdet^-1*yy^2
          + 1/4*ln(yy)*Ca*gramdet^-1*xx
          - 6*ln(yy)*Ca*gramdet^-1*xx*yy
          + 1/4*ln(yy)*Ca
          - 6*ln(yy)*al*Ca*gramdet^-2*yy
          + 12*ln(yy)*al*Ca*gramdet^-2*yy^2
          - 6*ln(yy)*al*Ca*gramdet^-2*yy^3
          + 6*ln(yy)*al*Ca*gramdet^-2*xx*yy
          + 30*ln(yy)*al*Ca*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*al*Ca*gramdet^-1
          + 29/4*ln(yy)*al*Ca*gramdet^-1*yy
          + 1/2*ln(yy)*al*Ca*gramdet^-1*yy^2
          + 1/4*ln(yy)*al*Ca*gramdet^-1*xx
          + 7/2*ln(yy)*al*Ca*gramdet^-1*xx*yy
          + 1/4*ln(yy)*al*Ca
          + 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy
          - 3*ln(yy)*al^2*Ca*gramdet^-2*yy^2
          + 3/2*ln(yy)*al^2*Ca*gramdet^-2*yy^3
          - 3/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy
          - 15/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 7/4*ln(yy)*al^2*Ca*gramdet^-1*yy
          - 1/2*ln(yy)*al^2*Ca*gramdet^-1*xx*yy
          + 9/2*phi1(xx,yy)*Ca*gramdet^-2*yy
          - 27/2*phi1(xx,yy)*Ca*gramdet^-2*yy^3
          + 9*phi1(xx,yy)*Ca*gramdet^-2*yy^4
          - 9/2*phi1(xx,yy)*Ca*gramdet^-2*xx*yy
          - 81/2*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^2
          - 9*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^3
          - 1/4*phi1(xx,yy)*Ca*gramdet^-1
          - 3/4*phi1(xx,yy)*Ca*gramdet^-1*yy
          - 31/2*phi1(xx,yy)*Ca*gramdet^-1*yy^2
          + 3*phi1(xx,yy)*Ca*gramdet^-1*yy^3
          + 1/4*phi1(xx,yy)*Ca*gramdet^-1*xx
          - 10*phi1(xx,yy)*Ca*gramdet^-1*xx*yy
          - 3*phi1(xx,yy)*Ca*gramdet^-1*xx*yy^2
          + 1/4*phi1(xx,yy)*Ca
          - 5/2*phi1(xx,yy)*Ca*yy
          - 1/2*phi1(xx,yy)*Ca*xx
          - 6*phi1(xx,yy)*al*Ca*gramdet^-2*yy
          + 18*phi1(xx,yy)*al*Ca*gramdet^-2*yy^3
          - 12*phi1(xx,yy)*al*Ca*gramdet^-2*yy^4
          + 6*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy
          + 54*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^2
          + 12*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^3
          - 1/4*phi1(xx,yy)*al*Ca*gramdet^-1
          + 23/4*phi1(xx,yy)*al*Ca*gramdet^-1*yy
          + 27/2*phi1(xx,yy)*al*Ca*gramdet^-1*yy^2
          - phi1(xx,yy)*al*Ca*gramdet^-1*yy^3
          + 1/4*phi1(xx,yy)*al*Ca*gramdet^-1*xx
          + 17/2*phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy
          + phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy^2
          + 1/4*phi1(xx,yy)*al*Ca
          + phi1(xx,yy)*al*Ca*yy
          + 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy
          - 9/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^4
          - 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy
          - 27/2*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^3
          - 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy
          - 3*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^2
          - 3/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m2)*i_*gg * (
          + 1
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m2)*i_*gg^3 * (
          + 4/3*ep^-1*Tf*Nf
          - 17/12*ep^-1*Ca
          + 20/9*Tf*Nf
          + 3/2*Ca*gramdet^-1
          - 3*Ca*gramdet^-1*yy
          + 3/2*Ca*gramdet^-1*yy^2
          - 3*Ca*gramdet^-1*xx
          - 3/2*Ca*gramdet^-1*xx*yy
          - 22/9*Ca
          - 1/2*Ca*xx*yy^-1
          + 3/4*al*ep^-1*Ca
          - 2*al*Ca*gramdet^-1
          + 4*al*Ca*gramdet^-1*yy
          - 2*al*Ca*gramdet^-1*yy^2
          + 4*al*Ca*gramdet^-1*xx
          + 2*al*Ca*gramdet^-1*xx*yy
          + 7/4*al*Ca
          + 1/2*al*Ca*xx*yy^-1
          + 1/2*al^2*Ca*gramdet^-1
          - al^2*Ca*gramdet^-1*yy
          + 1/2*al^2*Ca*gramdet^-1*yy^2
          - al^2*Ca*gramdet^-1*xx
          - 1/2*al^2*Ca*gramdet^-1*xx*yy
          - 3/4*al^2*Ca
          - 9/2*ln(xx)*Ca*gramdet^-2
          - 27/2*ln(xx)*Ca*gramdet^-2*yy
          + 81/2*ln(xx)*Ca*gramdet^-2*yy^2
          - 45/2*ln(xx)*Ca*gramdet^-2*yy^3
          + 9/2*ln(xx)*Ca*gramdet^-2*xx
          + 63*ln(xx)*Ca*gramdet^-2*xx*yy
          + 81/2*ln(xx)*Ca*gramdet^-2*xx*yy^2
          - 1/2*ln(xx)*Ca*gramdet^-1*yy^-1
          - 1/2*ln(xx)*Ca*gramdet^-1
          + 34*ln(xx)*Ca*gramdet^-1*yy
          - 6*ln(xx)*Ca*gramdet^-1*yy^2
          + 1/2*ln(xx)*Ca*gramdet^-1*xx*yy^-1
          + 35/2*ln(xx)*Ca*gramdet^-1*xx
          + 27/2*ln(xx)*Ca*gramdet^-1*xx*yy
          + 1/2*ln(xx)*Ca*yy^-1
          + 11/2*ln(xx)*Ca
          + 1/4*ln(xx)*Ca*xx*yy^-1
          + 6*ln(xx)*al*Ca*gramdet^-2
          + 18*ln(xx)*al*Ca*gramdet^-2*yy
          - 54*ln(xx)*al*Ca*gramdet^-2*yy^2
          + 30*ln(xx)*al*Ca*gramdet^-2*yy^3
          - 6*ln(xx)*al*Ca*gramdet^-2*xx
          - 84*ln(xx)*al*Ca*gramdet^-2*xx*yy
          - 54*ln(xx)*al*Ca*gramdet^-2*xx*yy^2
          + 1/2*ln(xx)*al*Ca*gramdet^-1*yy^-1
          - 17/4*ln(xx)*al*Ca*gramdet^-1
          - 35*ln(xx)*al*Ca*gramdet^-1*yy
          + 11/4*ln(xx)*al*Ca*gramdet^-1*yy^2
          - 1/2*ln(xx)*al*Ca*gramdet^-1*xx*yy^-1
          - 57/4*ln(xx)*al*Ca*gramdet^-1*xx
          - 27/4*ln(xx)*al*Ca*gramdet^-1*xx*yy
          - 1/2*ln(xx)*al*Ca*yy^-1
          - 11/4*ln(xx)*al*Ca
          - 1/4*ln(xx)*al*Ca*xx*yy^-1
          - 3/2*ln(xx)*al^2*Ca*gramdet^-2
          - 9/2*ln(xx)*al^2*Ca*gramdet^-2*yy
          + 27/2*ln(xx)*al^2*Ca*gramdet^-2*yy^2
          - 15/2*ln(xx)*al^2*Ca*gramdet^-2*yy^3
          + 3/2*ln(xx)*al^2*Ca*gramdet^-2*xx
          + 21*ln(xx)*al^2*Ca*gramdet^-2*xx*yy
          + 27/2*ln(xx)*al^2*Ca*gramdet^-2*xx*yy^2
          + 5/4*ln(xx)*al^2*Ca*gramdet^-1
          + 8*ln(xx)*al^2*Ca*gramdet^-1*yy
          - 1/4*ln(xx)*al^2*Ca*gramdet^-1*yy^2
          + 9/4*ln(xx)*al^2*Ca*gramdet^-1*xx
          + 3/4*ln(xx)*al^2*Ca*gramdet^-1*xx*yy
          + 1/4*ln(xx)*al^2*Ca
          - 4/3*ln(yy)*Tf*Nf
          + 27/2*ln(yy)*Ca*gramdet^-2*yy
          - 27*ln(yy)*Ca*gramdet^-2*yy^2
          + 27/2*ln(yy)*Ca*gramdet^-2*yy^3
          - 45/2*ln(yy)*Ca*gramdet^-2*xx*yy
          - 63/2*ln(yy)*Ca*gramdet^-2*xx*yy^2
          + 11/4*ln(yy)*Ca*gramdet^-1
          - 77/4*ln(yy)*Ca*gramdet^-1*yy
          + 3*ln(yy)*Ca*gramdet^-1*yy^2
          - 21/4*ln(yy)*Ca*gramdet^-1*xx
          - 21/2*ln(yy)*Ca*gramdet^-1*xx*yy
          - 5/6*ln(yy)*Ca
          - 18*ln(yy)*al*Ca*gramdet^-2*yy
          + 36*ln(yy)*al*Ca*gramdet^-2*yy^2
          - 18*ln(yy)*al*Ca*gramdet^-2*yy^3
          + 30*ln(yy)*al*Ca*gramdet^-2*xx*yy
          + 42*ln(yy)*al*Ca*gramdet^-2*xx*yy^2
          - 2*ln(yy)*al*Ca*gramdet^-1
          + 87/4*ln(yy)*al*Ca*gramdet^-1*yy
          - 7/4*ln(yy)*al*Ca*gramdet^-1*yy^2
          + 5*ln(yy)*al*Ca*gramdet^-1*xx
          + 23/4*ln(yy)*al*Ca*gramdet^-1*xx*yy
          + 5/4*ln(yy)*al*Ca
          + 9/2*ln(yy)*al^2*Ca*gramdet^-2*yy
          - 9*ln(yy)*al^2*Ca*gramdet^-2*yy^2
          + 9/2*ln(yy)*al^2*Ca*gramdet^-2*yy^3
          - 15/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy
          - 21/2*ln(yy)*al^2*Ca*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*al^2*Ca*gramdet^-1
          - 5*ln(yy)*al^2*Ca*gramdet^-1*yy
          + 1/4*ln(yy)*al^2*Ca*gramdet^-1*yy^2
          - 3/4*ln(yy)*al^2*Ca*gramdet^-1*xx
          - 3/4*ln(yy)*al^2*Ca*gramdet^-1*xx*yy
          - 1/4*ln(yy)*al^2*Ca
          + 18*phi1(xx,yy)*Ca*gramdet^-2*yy
          - 27*phi1(xx,yy)*Ca*gramdet^-2*yy^2
          + 9*phi1(xx,yy)*Ca*gramdet^-2*yy^4
          - 27*phi1(xx,yy)*Ca*gramdet^-2*xx*yy
          - 72*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^2
          - 9*phi1(xx,yy)*Ca*gramdet^-2*xx*yy^3
          + 4*phi1(xx,yy)*Ca*gramdet^-1
          - 23*phi1(xx,yy)*Ca*gramdet^-1*yy
          - 11*phi1(xx,yy)*Ca*gramdet^-1*yy^2
          + 3*phi1(xx,yy)*Ca*gramdet^-1*yy^3
          - 13/2*phi1(xx,yy)*Ca*gramdet^-1*xx
          - 53/2*phi1(xx,yy)*Ca*gramdet^-1*xx*yy
          - 3*phi1(xx,yy)*Ca*gramdet^-1*xx*yy^2
          - 17/4*phi1(xx,yy)*Ca
          - 13/4*phi1(xx,yy)*Ca*yy
          - 7/4*phi1(xx,yy)*Ca*xx
          - 24*phi1(xx,yy)*al*Ca*gramdet^-2*yy
          + 36*phi1(xx,yy)*al*Ca*gramdet^-2*yy^2
          - 12*phi1(xx,yy)*al*Ca*gramdet^-2*yy^4
          + 36*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy
          + 96*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^2
          + 12*phi1(xx,yy)*al*Ca*gramdet^-2*xx*yy^3
          - 7/2*phi1(xx,yy)*al*Ca*gramdet^-1
          + 30*phi1(xx,yy)*al*Ca*gramdet^-1*yy
          + 21/2*phi1(xx,yy)*al*Ca*gramdet^-1*yy^2
          - phi1(xx,yy)*al*Ca*gramdet^-1*yy^3
          + 13/2*phi1(xx,yy)*al*Ca*gramdet^-1*xx
          + 20*phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy
          + phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy^2
          + 7/2*phi1(xx,yy)*al*Ca
          + phi1(xx,yy)*al*Ca*yy
          + 1/2*phi1(xx,yy)*al*Ca*xx
          + 6*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy
          - 9*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^2
          + 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*yy^4
          - 9*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy
          - 24*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^2
          - 3*phi1(xx,yy)*al^2*Ca*gramdet^-2*xx*yy^3
          + 1/2*phi1(xx,yy)*al^2*Ca*gramdet^-1
          - 7*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy
          - 5/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^2
          - phi1(xx,yy)*al^2*Ca*gramdet^-1*xx
          - 7/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy
          - 1/2*phi1(xx,yy)*al^2*Ca
          )

       + ff(A1,A2,A3)*d_(m1,m2)*i_*gg*mu^2 * (
          + yy
          - xx
          )

       + ff(A1,A2,A3)*d_(m1,m2)*i_*gg^3*mu^2 * (
          + 4/3*ep^-1*Tf*Nf*yy
          - 4/3*ep^-1*Tf*Nf*xx
          - 17/12*ep^-1*Ca*yy
          + 17/12*ep^-1*Ca*xx
          + 20/9*Tf*Nf*yy
          - 20/9*Tf*Nf*xx
          - 95/72*Ca*yy
          + 95/72*Ca*xx
          + 3/4*al*ep^-1*Ca*yy
          - 3/4*al*ep^-1*Ca*xx
          + 1/4*al*Ca*yy
          - 1/4*al*Ca*xx
          - 3/8*al^2*Ca*yy
          + 3/8*al^2*Ca*xx
          + 4/3*ln(xx)*Tf*Nf*xx
          + 3/8*ln(xx)*Ca*gramdet^-1
          - 3/4*ln(xx)*Ca*gramdet^-1*yy
          + 3/8*ln(xx)*Ca*gramdet^-1*yy^2
          - 3/8*ln(xx)*Ca*gramdet^-1*xx
          - 15/8*ln(xx)*Ca*gramdet^-1*xx*yy
          - 3/8*ln(xx)*Ca
          - 3/8*ln(xx)*Ca*yy
          - 67/24*ln(xx)*Ca*xx
          - 1/2*ln(xx)*al*Ca*gramdet^-1
          + ln(xx)*al*Ca*gramdet^-1*yy
          - 1/2*ln(xx)*al*Ca*gramdet^-1*yy^2
          + 1/2*ln(xx)*al*Ca*gramdet^-1*xx
          + 5/2*ln(xx)*al*Ca*gramdet^-1*xx*yy
          + 1/2*ln(xx)*al*Ca
          + 1/8*ln(xx)*al*Ca*yy
          + 7/8*ln(xx)*al*Ca*xx
          + 1/8*ln(xx)*al^2*Ca*gramdet^-1
          - 1/4*ln(xx)*al^2*Ca*gramdet^-1*yy
          + 1/8*ln(xx)*al^2*Ca*gramdet^-1*yy^2
          - 1/8*ln(xx)*al^2*Ca*gramdet^-1*xx
          - 5/8*ln(xx)*al^2*Ca*gramdet^-1*xx*yy
          - 1/8*ln(xx)*al^2*Ca
          - 4/3*ln(yy)*Tf*Nf*yy
          - 3/8*ln(yy)*Ca*gramdet^-1*yy
          + 3/8*ln(yy)*Ca*gramdet^-1*yy^2
          + 9/8*ln(yy)*Ca*gramdet^-1*xx*yy
          + 67/24*ln(yy)*Ca*yy
          + 3/8*ln(yy)*Ca*xx
          + 1/2*ln(yy)*al*Ca*gramdet^-1*yy
          - 1/2*ln(yy)*al*Ca*gramdet^-1*yy^2
          - 3/2*ln(yy)*al*Ca*gramdet^-1*xx*yy
          - 7/8*ln(yy)*al*Ca*yy
          - 1/8*ln(yy)*al*Ca*xx
          - 1/8*ln(yy)*al^2*Ca*gramdet^-1*yy
          + 1/8*ln(yy)*al^2*Ca*gramdet^-1*yy^2
          + 3/8*ln(yy)*al^2*Ca*gramdet^-1*xx*yy
          - 3/4*phi1(xx,yy)*Ca*gramdet^-1*yy
          + 3/2*phi1(xx,yy)*Ca*gramdet^-1*yy^2
          - 3/4*phi1(xx,yy)*Ca*gramdet^-1*yy^3
          + 3/2*phi1(xx,yy)*Ca*gramdet^-1*xx*yy
          + 3/4*phi1(xx,yy)*Ca*gramdet^-1*xx*yy^2
          + 7/8*phi1(xx,yy)*Ca*yy
          - 1/2*phi1(xx,yy)*Ca*yy^2
          - 1/8*phi1(xx,yy)*Ca*xx
          + 1/2*phi1(xx,yy)*Ca*xx^2
          + phi1(xx,yy)*al*Ca*gramdet^-1*yy
          - 2*phi1(xx,yy)*al*Ca*gramdet^-1*yy^2
          + phi1(xx,yy)*al*Ca*gramdet^-1*yy^3
          - 2*phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy
          - phi1(xx,yy)*al*Ca*gramdet^-1*xx*yy^2
          - 7/8*phi1(xx,yy)*al*Ca*yy
          - 1/8*phi1(xx,yy)*al*Ca*xx
          - 1/4*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy
          + 1/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*al^2*Ca*gramdet^-1*yy^3
          + 1/2*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy
          + 1/4*phi1(xx,yy)*al^2*Ca*gramdet^-1*xx*yy^2
          + 1/4*phi1(xx,yy)*al^2*Ca*yy
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccg A1,A2,A3}_{A m1,m4} =

       + ff(A1,A2,A3)*p1(m1)*p1(m4)*i_*gg^3*Ca*mu^-2 * (
          - 1/2*gramdet^-2*xx^-1
          + 2*gramdet^-2*xx^-1*yy
          - 3*gramdet^-2*xx^-1*yy^2
          + 2*gramdet^-2*xx^-1*yy^3
          - 1/2*gramdet^-2*xx^-1*yy^4
          + gramdet^-2
          - gramdet^-2*yy
          - gramdet^-2*yy^2
          + gramdet^-2*yy^3
          - 1/2*gramdet^-2*xx
          + gramdet^-2*xx*yy
          - 1/2*gramdet^-2*xx*yy^2
          + 1/2*gramdet^-1
          + 1/2*al*gramdet^-2*xx^-1
          - 2*al*gramdet^-2*xx^-1*yy
          + 3*al*gramdet^-2*xx^-1*yy^2
          - 2*al*gramdet^-2*xx^-1*yy^3
          + 1/2*al*gramdet^-2*xx^-1*yy^4
          - al*gramdet^-2
          + al*gramdet^-2*yy
          + al*gramdet^-2*yy^2
          - al*gramdet^-2*yy^3
          + 1/2*al*gramdet^-2*xx
          - al*gramdet^-2*xx*yy
          + 1/2*al*gramdet^-2*xx*yy^2
          - 1/2*al*gramdet^-1*xx
          - 1/2*al^2*gramdet^-1
          + 1/2*al^2*gramdet^-1*xx
          - 3/2*ln(xx)*gramdet^-2*yy
          + 3*ln(xx)*gramdet^-2*yy^2
          - 3/2*ln(xx)*gramdet^-2*yy^3
          - 9/2*ln(xx)*gramdet^-2*xx*yy
          + 3/2*ln(xx)*gramdet^-2*xx*yy^2
          - ln(xx)*gramdet^-1*yy
          - ln(xx)*gramdet^-1*xx
          + 12*ln(xx)*al*gramdet^-2*xx*yy
          + 3/2*ln(xx)*al*gramdet^-1
          + 3/2*ln(xx)*al*gramdet^-1*yy
          + 1/2*ln(xx)*al*gramdet^-1*xx
          + 3/2*ln(xx)*al^2*gramdet^-2*yy
          - 3*ln(xx)*al^2*gramdet^-2*yy^2
          + 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 15/2*ln(xx)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          - 1/2*ln(xx)*al^2*gramdet^-1
          - 3/2*ln(xx)*al^2*gramdet^-1*yy
          - 1/2*ln(xx)*al^2*gramdet^-1*xx
          - 1/4*ln(yy)*gramdet^-2*xx^-1
          + 1/2*ln(yy)*gramdet^-2*xx^-1*yy
          - 1/2*ln(yy)*gramdet^-2*xx^-1*yy^3
          + 1/4*ln(yy)*gramdet^-2*xx^-1*yy^4
          + 1/2*ln(yy)*gramdet^-2
          - 5/2*ln(yy)*gramdet^-2*yy
          + ln(yy)*gramdet^-2*yy^2
          + ln(yy)*gramdet^-2*yy^3
          - 1/4*ln(yy)*gramdet^-2*xx
          + 3*ln(yy)*gramdet^-2*xx*yy
          - 5/4*ln(yy)*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*gramdet^-1
          + 9/4*ln(yy)*gramdet^-1*yy
          + 1/4*ln(yy)*al*gramdet^-2*xx^-1
          - 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy
          + 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy^3
          - 1/4*ln(yy)*al*gramdet^-2*xx^-1*yy^4
          - 1/2*ln(yy)*al*gramdet^-2
          + 11/2*ln(yy)*al*gramdet^-2*yy
          - 11/2*ln(yy)*al*gramdet^-2*yy^2
          + 1/2*ln(yy)*al*gramdet^-2*yy^3
          + 1/4*ln(yy)*al*gramdet^-2*xx
          - 6*ln(yy)*al*gramdet^-2*xx*yy
          - 1/4*ln(yy)*al*gramdet^-2*xx*yy^2
          - 3/2*ln(yy)*al*gramdet^-1*yy
          - 1/4*ln(yy)*al*gramdet^-1*xx
          - 3*ln(yy)*al^2*gramdet^-2*yy
          + 9/2*ln(yy)*al^2*gramdet^-2*yy^2
          - 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 3*ln(yy)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*al^2*gramdet^-1
          + 5/4*ln(yy)*al^2*gramdet^-1*yy
          + 1/4*ln(yy)*al^2*gramdet^-1*xx
          - 1/8*phi1(xx,yy)
          - 3*phi1(xx,yy)*gramdet^-2*yy
          + 6*phi1(xx,yy)*gramdet^-2*yy^2
          - 3*phi1(xx,yy)*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*gramdet^-2*xx*yy
          - 1/4*phi1(xx,yy)*gramdet^-1
          + 9/4*phi1(xx,yy)*gramdet^-1*yy
          - 3/2*phi1(xx,yy)*gramdet^-1*yy^2
          + 1/4*phi1(xx,yy)*gramdet^-1*xx
          + phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          + 1/2*phi1(xx,yy)*al*gramdet^-1
          - 4*phi1(xx,yy)*al*gramdet^-1*yy
          + 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 1/2*phi1(xx,yy)*al*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 3*phi1(xx,yy)*al^2*gramdet^-2*yy
          + 6*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 3*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          + 6*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1
          + 11/4*phi1(xx,yy)*al^2*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx
          + 1/2*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          + 1/8*phi1(xx,yy)*al^2
          )

       + ff(A1,A2,A3)*p1(m1)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          + 3/4*gramdet^-1
          - 3/4*gramdet^-1*yy
          + 1/4*gramdet^-1*xx
          + 1/4*yy^-1
          - al*gramdet^-1
          + al*gramdet^-1*yy
          - al*gramdet^-1*xx
          - 1/2*al*yy^-1
          + 1/4*al^2*gramdet^-1
          - 1/4*al^2*gramdet^-1*yy
          + 3/4*al^2*gramdet^-1*xx
          + 1/4*al^2*yy^-1
          + 3*ln(xx)*gramdet^-2
          - 15/2*ln(xx)*gramdet^-2*yy
          + 6*ln(xx)*gramdet^-2*yy^2
          - 3/2*ln(xx)*gramdet^-2*yy^3
          - 3*ln(xx)*gramdet^-2*xx
          - 9/2*ln(xx)*gramdet^-2*xx*yy
          + 3/2*ln(xx)*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*gramdet^-1*yy^-1
          - 5/4*ln(xx)*gramdet^-1
          - 1/2*ln(xx)*gramdet^-1*yy
          - 1/4*ln(xx)*gramdet^-1*xx*yy^-1
          - 1/4*ln(xx)*gramdet^-1*xx
          - 1/8*ln(xx)*yy^-1
          - 6*ln(xx)*al*gramdet^-2
          + 12*ln(xx)*al*gramdet^-2*yy
          - 6*ln(xx)*al*gramdet^-2*yy^2
          + 6*ln(xx)*al*gramdet^-2*xx
          + 18*ln(xx)*al*gramdet^-2*xx*yy
          - 1/2*ln(xx)*al*gramdet^-1*yy^-1
          + 11/2*ln(xx)*al*gramdet^-1
          + ln(xx)*al*gramdet^-1*yy
          + 1/2*ln(xx)*al*gramdet^-1*xx*yy^-1
          + 3/2*ln(xx)*al*gramdet^-1*xx
          + 1/4*ln(xx)*al*yy^-1
          + 3*ln(xx)*al^2*gramdet^-2
          - 9/2*ln(xx)*al^2*gramdet^-2*yy
          + 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3*ln(xx)*al^2*gramdet^-2*xx
          - 27/2*ln(xx)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*al^2*gramdet^-1*yy^-1
          - 13/4*ln(xx)*al^2*gramdet^-1
          - 3/2*ln(xx)*al^2*gramdet^-1*yy
          - 1/4*ln(xx)*al^2*gramdet^-1*xx*yy^-1
          - 5/4*ln(xx)*al^2*gramdet^-1*xx
          - 1/8*ln(xx)*al^2*yy^-1
          + 3/2*ln(yy)*gramdet^-2*yy
          - 3*ln(yy)*gramdet^-2*yy^2
          + 3/2*ln(yy)*gramdet^-2*yy^3
          + 9/2*ln(yy)*gramdet^-2*xx*yy
          - 3/2*ln(yy)*gramdet^-2*xx*yy^2
          + 2*ln(yy)*gramdet^-1
          + 7/4*ln(yy)*gramdet^-1*yy
          - 1/2*ln(yy)*gramdet^-1*xx
          - 12*ln(yy)*al*gramdet^-2*xx*yy
          - 9/4*ln(yy)*al*gramdet^-1
          - 7/4*ln(yy)*al*gramdet^-1*yy
          - 3/4*ln(yy)*al*gramdet^-1*xx
          - 3/2*ln(yy)*al^2*gramdet^-2*yy
          + 3*ln(yy)*al^2*gramdet^-2*yy^2
          - 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 15/2*ln(yy)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          + 3/4*ln(yy)*al^2*gramdet^-1
          + 3/2*ln(yy)*al^2*gramdet^-1*yy
          + 3/4*ln(yy)*al^2*gramdet^-1*xx
          - 3/2*phi1(xx,yy)*gramdet^-2*yy
          + 3*phi1(xx,yy)*gramdet^-2*yy^2
          - 3/2*phi1(xx,yy)*gramdet^-2*yy^3
          + 15/2*phi1(xx,yy)*gramdet^-2*xx*yy
          - 3/2*phi1(xx,yy)*gramdet^-2*xx*yy^2
          + 5/4*phi1(xx,yy)*gramdet^-1
          + 5/4*phi1(xx,yy)*gramdet^-1*yy
          - phi1(xx,yy)*gramdet^-1*yy^2
          + 1/4*phi1(xx,yy)*gramdet^-1*xx
          + 1/2*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 18*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          - 3/4*phi1(xx,yy)*al*gramdet^-1
          - 6*phi1(xx,yy)*al*gramdet^-1*yy
          + 3/4*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 9/4*phi1(xx,yy)*al*gramdet^-1*xx
          - 3/4*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 1/4*phi1(xx,yy)*al
          - 9/2*phi1(xx,yy)*al^2*gramdet^-2*yy
          + 9*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 9/2*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 21/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          + 15/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          + 19/4*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          + 3/2*phi1(xx,yy)*al^2*gramdet^-1*xx
          + 3/4*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          + 1/4*phi1(xx,yy)*al^2
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m1)*i_*gg^3*Ca*mu^-2 * (
          + 3/4*gramdet^-1
          - 3/4*gramdet^-1*yy
          + 1/4*gramdet^-1*xx
          - al*gramdet^-1
          + al*gramdet^-1*yy
          - al*gramdet^-1*xx
          + 1/4*al^2*gramdet^-1
          - 1/4*al^2*gramdet^-1*yy
          + 3/4*al^2*gramdet^-1*xx
          + 3*ln(xx)*gramdet^-2
          - 15/2*ln(xx)*gramdet^-2*yy
          + 6*ln(xx)*gramdet^-2*yy^2
          - 3/2*ln(xx)*gramdet^-2*yy^3
          - 3*ln(xx)*gramdet^-2*xx
          - 9/2*ln(xx)*gramdet^-2*xx*yy
          + 3/2*ln(xx)*gramdet^-2*xx*yy^2
          - 13/4*ln(xx)*gramdet^-1
          + 7/4*ln(xx)*gramdet^-1*yy
          - 3*ln(xx)*gramdet^-1*xx
          - 6*ln(xx)*al*gramdet^-2
          + 12*ln(xx)*al*gramdet^-2*yy
          - 6*ln(xx)*al*gramdet^-2*yy^2
          + 6*ln(xx)*al*gramdet^-2*xx
          + 18*ln(xx)*al*gramdet^-2*xx*yy
          + 23/4*ln(xx)*al*gramdet^-1
          + 1/4*ln(xx)*al*gramdet^-1*yy
          + 7/4*ln(xx)*al*gramdet^-1*xx
          + 3*ln(xx)*al^2*gramdet^-2
          - 9/2*ln(xx)*al^2*gramdet^-2*yy
          + 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3*ln(xx)*al^2*gramdet^-2*xx
          - 27/2*ln(xx)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          - 3*ln(xx)*al^2*gramdet^-1
          - 3/2*ln(xx)*al^2*gramdet^-1*yy
          - 5/4*ln(xx)*al^2*gramdet^-1*xx
          + 3/2*ln(yy)*gramdet^-2*yy
          - 3*ln(yy)*gramdet^-2*yy^2
          + 3/2*ln(yy)*gramdet^-2*yy^3
          + 9/2*ln(yy)*gramdet^-2*xx*yy
          - 3/2*ln(yy)*gramdet^-2*xx*yy^2
          - ln(yy)*gramdet^-1
          - 1/4*ln(yy)*gramdet^-1*yy
          + 2*ln(yy)*gramdet^-1*xx
          - 12*ln(yy)*al*gramdet^-2*xx*yy
          - 3/4*ln(yy)*al*gramdet^-1
          - 3/4*ln(yy)*al*gramdet^-1*yy
          - 5/4*ln(yy)*al*gramdet^-1*xx
          - 3/2*ln(yy)*al^2*gramdet^-2*yy
          + 3*ln(yy)*al^2*gramdet^-2*yy^2
          - 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 15/2*ln(yy)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*al^2*gramdet^-1
          + 3/2*ln(yy)*al^2*gramdet^-1*yy
          + 3/4*ln(yy)*al^2*gramdet^-1*xx
          + 3/4*phi1(xx,yy)
          - 3/2*phi1(xx,yy)*gramdet^-2*yy
          + 3*phi1(xx,yy)*gramdet^-2*yy^2
          - 3/2*phi1(xx,yy)*gramdet^-2*yy^3
          + 15/2*phi1(xx,yy)*gramdet^-2*xx*yy
          - 3/2*phi1(xx,yy)*gramdet^-2*xx*yy^2
          - 3/2*phi1(xx,yy)*gramdet^-1
          + 17/4*phi1(xx,yy)*gramdet^-1*yy
          - 5/4*phi1(xx,yy)*gramdet^-1*yy^2
          + 5/2*phi1(xx,yy)*gramdet^-1*xx
          + 3/4*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 18*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          + 1/4*phi1(xx,yy)*al*gramdet^-1
          - 27/4*phi1(xx,yy)*al*gramdet^-1*yy
          + 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 9/4*phi1(xx,yy)*al*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 1/2*phi1(xx,yy)*al
          - 9/2*phi1(xx,yy)*al^2*gramdet^-2*yy
          + 9*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 9/2*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 21/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          + 15/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1
          + 5*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          + 5/4*phi1(xx,yy)*al^2*gramdet^-1*xx
          + 3/4*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          + 1/4*phi1(xx,yy)*al^2
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          - 1/2*gramdet^-1*yy^-1
          + gramdet^-1
          - 1/2*gramdet^-1*yy
          + 1/2*gramdet^-1*xx*yy^-1
          + 1/2*yy^-1
          + al*gramdet^-1*yy^-1
          - 2*al*gramdet^-1
          + al*gramdet^-1*yy
          - al*gramdet^-1*xx*yy^-1
          - al*gramdet^-1*xx
          - al*yy^-1
          - 1/2*al^2*gramdet^-1*yy^-1
          + al^2*gramdet^-1
          - 1/2*al^2*gramdet^-1*yy
          + 1/2*al^2*gramdet^-1*xx*yy^-1
          + al^2*gramdet^-1*xx
          + 1/2*al^2*yy^-1
          + 9/2*ln(xx)*gramdet^-2
          - 21/2*ln(xx)*gramdet^-2*yy
          + 15/2*ln(xx)*gramdet^-2*yy^2
          - 3/2*ln(xx)*gramdet^-2*yy^3
          - 21/2*ln(xx)*gramdet^-2*xx
          - 3*ln(xx)*gramdet^-2*xx*yy
          + 3/2*ln(xx)*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*gramdet^-1*yy^-1
          - 5*ln(xx)*gramdet^-1
          + 7/4*ln(xx)*gramdet^-1*yy
          - 3/4*ln(xx)*gramdet^-1*xx*yy^-1
          - 7/4*ln(xx)*gramdet^-1*xx
          - 1/4*ln(xx)*yy^-1
          - 12*ln(xx)*al*gramdet^-2
          + 24*ln(xx)*al*gramdet^-2*yy
          - 12*ln(xx)*al*gramdet^-2*yy^2
          + 24*ln(xx)*al*gramdet^-2*xx
          + 24*ln(xx)*al*gramdet^-2*xx*yy
          - 1/2*ln(xx)*al*gramdet^-1*yy^-1
          + 13*ln(xx)*al*gramdet^-1
          - 1/2*ln(xx)*al*gramdet^-1*yy
          + 3/2*ln(xx)*al*gramdet^-1*xx*yy^-1
          + 3*ln(xx)*al*gramdet^-1*xx
          + 1/2*ln(xx)*al*yy^-1
          + 15/2*ln(xx)*al^2*gramdet^-2
          - 27/2*ln(xx)*al^2*gramdet^-2*yy
          + 9/2*ln(xx)*al^2*gramdet^-2*yy^2
          + 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 27/2*ln(xx)*al^2*gramdet^-2*xx
          - 21*ln(xx)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          + 1/4*ln(xx)*al^2*gramdet^-1*yy^-1
          - 8*ln(xx)*al^2*gramdet^-1
          - 5/4*ln(xx)*al^2*gramdet^-1*yy
          - 3/4*ln(xx)*al^2*gramdet^-1*xx*yy^-1
          - 9/4*ln(xx)*al^2*gramdet^-1*xx
          - 1/4*ln(xx)*al^2*yy^-1
          - 3*ln(yy)*gramdet^-2
          + 15/2*ln(yy)*gramdet^-2*yy
          - 6*ln(yy)*gramdet^-2*yy^2
          + 3/2*ln(yy)*gramdet^-2*yy^3
          + 3*ln(yy)*gramdet^-2*xx
          + 9/2*ln(yy)*gramdet^-2*xx*yy
          - 3/2*ln(yy)*gramdet^-2*xx*yy^2
          + 9/4*ln(yy)*gramdet^-1
          - 3/4*ln(yy)*gramdet^-1*yy
          + 5/4*ln(yy)*gramdet^-1*xx
          + 6*ln(yy)*al*gramdet^-2
          - 12*ln(yy)*al*gramdet^-2*yy
          + 6*ln(yy)*al*gramdet^-2*yy^2
          - 6*ln(yy)*al*gramdet^-2*xx
          - 18*ln(yy)*al*gramdet^-2*xx*yy
          - 23/4*ln(yy)*al*gramdet^-1
          - 1/4*ln(yy)*al*gramdet^-1*yy
          - 9/4*ln(yy)*al*gramdet^-1*xx
          - 3*ln(yy)*al^2*gramdet^-2
          + 9/2*ln(yy)*al^2*gramdet^-2*yy
          - 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 3*ln(yy)*al^2*gramdet^-2*xx
          + 27/2*ln(yy)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          + 3*ln(yy)*al^2*gramdet^-1
          + 3/2*ln(yy)*al^2*gramdet^-1*yy
          + 3/2*ln(yy)*al^2*gramdet^-1*xx
          + 3/4*phi1(xx,yy)
          - 3*phi1(xx,yy)*gramdet^-2
          + 6*phi1(xx,yy)*gramdet^-2*yy
          - 3*phi1(xx,yy)*gramdet^-2*yy^2
          + 3*phi1(xx,yy)*gramdet^-2*xx
          + 12*phi1(xx,yy)*gramdet^-2*xx*yy
          - 3*phi1(xx,yy)*gramdet^-2*xx*yy^2
          + 9/4*phi1(xx,yy)*gramdet^-1
          + 3/2*phi1(xx,yy)*gramdet^-1*yy
          - 3/4*phi1(xx,yy)*gramdet^-1*yy^2
          + 11/4*phi1(xx,yy)*gramdet^-1*xx
          + 1/4*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2
          - 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 6*phi1(xx,yy)*al*gramdet^-2*xx
          - 36*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          - 21/4*phi1(xx,yy)*al*gramdet^-1
          - 15/2*phi1(xx,yy)*al*gramdet^-1*yy
          + 3/4*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 23/4*phi1(xx,yy)*al*gramdet^-1*xx
          - 3/4*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 3/4*phi1(xx,yy)*al
          - 3*phi1(xx,yy)*al^2*gramdet^-2
          + 9*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 6*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 3*phi1(xx,yy)*al^2*gramdet^-2*xx
          + 24*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          + 9*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          + 5/2*phi1(xx,yy)*al^2*gramdet^-1
          + 7*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/2*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          + 7/2*phi1(xx,yy)*al^2*gramdet^-1*xx
          + phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          + 1/2*phi1(xx,yy)*al^2
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg * (
          - 1
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg^3*ep^-1*Ca * (
          - 1/2*al
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg^3*Ca * (
          - 3/8
          - 3/4*al
          + 1/8*al^2
          + 1/4*ln(xx)
          + 1/8*ln(xx)*gramdet^-1
          - 1/4*ln(xx)*gramdet^-1*yy
          + 1/8*ln(xx)*gramdet^-1*yy^2
          + 3/8*ln(xx)*gramdet^-1*xx
          - 1/8*ln(xx)*gramdet^-1*xx*yy
          - ln(xx)*al*gramdet^-1*xx
          - 1/8*ln(xx)*al
          - 1/8*ln(xx)*al^2*gramdet^-1
          + 1/4*ln(xx)*al^2*gramdet^-1*yy
          - 1/8*ln(xx)*al^2*gramdet^-1*yy^2
          + 5/8*ln(xx)*al^2*gramdet^-1*xx
          + 1/8*ln(xx)*al^2*gramdet^-1*xx*yy
          + 1/8*ln(xx)*al^2
          - 1/2*ln(yy)
          + 1/4*ln(yy)*gramdet^-1
          - 1/8*ln(yy)*gramdet^-1*yy
          - 1/8*ln(yy)*gramdet^-1*yy^2
          - 1/4*ln(yy)*gramdet^-1*xx
          + 1/8*ln(yy)*gramdet^-1*xx*yy
          - 1/2*ln(yy)*al*gramdet^-1
          + 1/2*ln(yy)*al*gramdet^-1*yy
          + 1/2*ln(yy)*al*gramdet^-1*xx
          + 3/8*ln(yy)*al
          + 1/4*ln(yy)*al^2*gramdet^-1
          - 3/8*ln(yy)*al^2*gramdet^-1*yy
          + 1/8*ln(yy)*al^2*gramdet^-1*yy^2
          - 1/4*ln(yy)*al^2*gramdet^-1*xx
          - 1/8*ln(yy)*al^2*gramdet^-1*xx*yy
          - 1/8*ln(yy)*al^2
          - 3/8*phi1(xx,yy)
          + 1/4*phi1(xx,yy)*gramdet^-1
          - 1/2*phi1(xx,yy)*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*gramdet^-1*xx
          + 1/2*phi1(xx,yy)*yy
          - 1/4*phi1(xx,yy)*xx
          - 1/2*phi1(xx,yy)*al*gramdet^-1
          + phi1(xx,yy)*al*gramdet^-1*yy
          - 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          + 1/2*phi1(xx,yy)*al*gramdet^-1*xx
          + 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          + 3/8*phi1(xx,yy)*al
          + 1/4*phi1(xx,yy)*al*xx
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1
          - 1/2*phi1(xx,yy)*al^2*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          - 1/4*phi1(xx,yy)*al^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccg A1,A2,A3}_{B m1,m4} =

       + ff(A1,A2,A3)*p1(m2)*p1(m4)*i_*gg^3*Ca*mu^-2 * (
          + 1/2*gramdet^-2*xx^-1*yy
          - 3/2*gramdet^-2*xx^-1*yy^2
          + 3/2*gramdet^-2*xx^-1*yy^3
          - 1/2*gramdet^-2*xx^-1*yy^4
          - gramdet^-2*yy
          + gramdet^-2*yy^3
          + 1/2*gramdet^-2*xx*yy
          - 1/2*gramdet^-2*xx*yy^2
          + gramdet^-1*yy
          - al*gramdet^-2*xx^-1*yy
          + 3*al*gramdet^-2*xx^-1*yy^2
          - 3*al*gramdet^-2*xx^-1*yy^3
          + al*gramdet^-2*xx^-1*yy^4
          + 2*al*gramdet^-2*yy
          - 2*al*gramdet^-2*yy^3
          - al*gramdet^-2*xx*yy
          + al*gramdet^-2*xx*yy^2
          - al*gramdet^-1*yy
          + 1/2*al^2*gramdet^-2*xx^-1*yy
          - 3/2*al^2*gramdet^-2*xx^-1*yy^2
          + 3/2*al^2*gramdet^-2*xx^-1*yy^3
          - 1/2*al^2*gramdet^-2*xx^-1*yy^4
          - al^2*gramdet^-2*yy
          + al^2*gramdet^-2*yy^3
          + 1/2*al^2*gramdet^-2*xx*yy
          - 1/2*al^2*gramdet^-2*xx*yy^2
          + 9/2*ln(xx)*gramdet^-2*yy
          - 6*ln(xx)*gramdet^-2*yy^2
          + 3/2*ln(xx)*gramdet^-2*yy^3
          - 9/2*ln(xx)*gramdet^-2*xx*yy
          - 3/2*ln(xx)*gramdet^-2*xx*yy^2
          + 3/4*ln(xx)*gramdet^-1
          - 11/4*ln(xx)*gramdet^-1*yy
          - 3/4*ln(xx)*gramdet^-1*xx
          - 6*ln(xx)*al*gramdet^-2*yy
          + 6*ln(xx)*al*gramdet^-2*yy^2
          + 6*ln(xx)*al*gramdet^-2*xx*yy
          - 1/4*ln(xx)*al*gramdet^-1
          + 9/4*ln(xx)*al*gramdet^-1*yy
          + 1/4*ln(xx)*al*gramdet^-1*xx
          + 3/2*ln(xx)*al^2*gramdet^-2*yy
          - 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*gramdet^-2*xx^-1*yy
          - 1/4*ln(yy)*gramdet^-2*xx^-1*yy^2
          - 1/4*ln(yy)*gramdet^-2*xx^-1*yy^3
          + 1/4*ln(yy)*gramdet^-2*xx^-1*yy^4
          - 1/2*ln(yy)*gramdet^-2*yy
          + 13/2*ln(yy)*gramdet^-2*yy^2
          - 2*ln(yy)*gramdet^-2*yy^3
          + 1/4*ln(yy)*gramdet^-2*xx*yy
          + 7/4*ln(yy)*gramdet^-2*xx*yy^2
          + 11/4*ln(yy)*gramdet^-1*yy
          - 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy
          + 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy^2
          + 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy^3
          - 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy^4
          + ln(yy)*al*gramdet^-2*yy
          - 10*ln(yy)*al*gramdet^-2*yy^2
          + ln(yy)*al*gramdet^-2*yy^3
          - 1/2*ln(yy)*al*gramdet^-2*xx*yy
          - 1/2*ln(yy)*al*gramdet^-2*xx*yy^2
          - 2*ln(yy)*al*gramdet^-1*yy
          + 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy
          - 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy^2
          - 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy^3
          + 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy^4
          - 1/2*ln(yy)*al^2*gramdet^-2*yy
          + 7/2*ln(yy)*al^2*gramdet^-2*yy^2
          + ln(yy)*al^2*gramdet^-2*yy^3
          + 1/4*ln(yy)*al^2*gramdet^-2*xx*yy
          - 5/4*ln(yy)*al^2*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*al^2*gramdet^-1*yy
          + 3*phi1(xx,yy)*gramdet^-2*yy^2
          - 3*phi1(xx,yy)*gramdet^-2*yy^3
          + 6*phi1(xx,yy)*gramdet^-2*xx*yy^2
          + 7/4*phi1(xx,yy)*gramdet^-1*yy
          - 3/4*phi1(xx,yy)*gramdet^-1*yy^2
          + 5/4*phi1(xx,yy)*gramdet^-1*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          - 7/4*phi1(xx,yy)*al*gramdet^-1*yy
          + 3/4*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 3/4*phi1(xx,yy)*al*gramdet^-1*xx*yy
          + 3*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 3*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 1/2*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/2*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          )

       + ff(A1,A2,A3)*p1(m2)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          - 3/4*gramdet^-1
          - 1/4*gramdet^-1*yy
          + 3/4*gramdet^-1*xx
          + al*gramdet^-1
          + al*gramdet^-1*yy
          - al*gramdet^-1*xx
          - 1/4*al^2*gramdet^-1
          - 3/4*al^2*gramdet^-1*yy
          + 1/4*al^2*gramdet^-1*xx
          + 3/2*ln(xx)*gramdet^-2*yy
          - 3*ln(xx)*gramdet^-2*yy^2
          + 3/2*ln(xx)*gramdet^-2*yy^3
          - 21/2*ln(xx)*gramdet^-2*xx*yy
          - 3/2*ln(xx)*gramdet^-2*xx*yy^2
          + ln(xx)*gramdet^-1
          - 7/2*ln(xx)*gramdet^-1*yy
          - 5/4*ln(xx)*gramdet^-1*xx
          + 12*ln(xx)*al*gramdet^-2*xx*yy
          + 3/4*ln(xx)*al*gramdet^-1
          + 5/4*ln(xx)*al*gramdet^-1*yy
          + 3/4*ln(xx)*al*gramdet^-1*xx
          - 3/2*ln(xx)*al^2*gramdet^-2*yy
          + 3*ln(xx)*al^2*gramdet^-2*yy^2
          - 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          - 1/4*ln(xx)*al^2*gramdet^-1
          + 3/4*ln(xx)*al^2*gramdet^-1*yy
          - 9/2*ln(yy)*gramdet^-2*yy
          + 6*ln(yy)*gramdet^-2*yy^2
          - 3/2*ln(yy)*gramdet^-2*yy^3
          + 9/2*ln(yy)*gramdet^-2*xx*yy
          + 3/2*ln(yy)*gramdet^-2*xx*yy^2
          + 1/4*ln(yy)*gramdet^-1
          + 9/2*ln(yy)*gramdet^-1*yy
          - 1/4*ln(yy)*gramdet^-1*xx
          + 6*ln(yy)*al*gramdet^-2*yy
          - 6*ln(yy)*al*gramdet^-2*yy^2
          - 6*ln(yy)*al*gramdet^-2*xx*yy
          + 1/4*ln(yy)*al*gramdet^-1
          - 7/4*ln(yy)*al*gramdet^-1*yy
          - 1/4*ln(yy)*al*gramdet^-1*xx
          - 3/2*ln(yy)*al^2*gramdet^-2*yy
          + 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          - 1/4*ln(yy)*al^2*gramdet^-1*yy
          + 1/2*phi1(xx,yy)
          - 9/2*phi1(xx,yy)*gramdet^-2*yy
          + 9*phi1(xx,yy)*gramdet^-2*yy^2
          - 9/2*phi1(xx,yy)*gramdet^-2*yy^3
          + 9/2*phi1(xx,yy)*gramdet^-2*xx*yy
          + 15/2*phi1(xx,yy)*gramdet^-2*xx*yy^2
          + 1/4*phi1(xx,yy)*gramdet^-1
          + 9/2*phi1(xx,yy)*gramdet^-1*yy
          - 5/4*phi1(xx,yy)*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*gramdet^-1*xx
          + 7/4*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          + 1/4*phi1(xx,yy)*al*gramdet^-1
          - 19/4*phi1(xx,yy)*al*gramdet^-1*yy
          + 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*al*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*yy
          + 3*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 3/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          + 3/4*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m2)*i_*gg^3*Ca*mu^-2 * (
          - 1/4*gramdet^-2*xx^-1
          + gramdet^-2*xx^-1*yy
          - 3/2*gramdet^-2*xx^-1*yy^2
          + gramdet^-2*xx^-1*yy^3
          - 1/4*gramdet^-2*xx^-1*yy^4
          + 1/2*gramdet^-2
          - 1/2*gramdet^-2*yy
          - 1/2*gramdet^-2*yy^2
          + 1/2*gramdet^-2*yy^3
          - 1/4*gramdet^-2*xx
          + 1/2*gramdet^-2*xx*yy
          - 1/4*gramdet^-2*xx*yy^2
          - 1/4*gramdet^-1
          + 1/4*gramdet^-1*yy
          + 1/2*gramdet^-1*xx
          + 1/2*al*gramdet^-2*xx^-1
          - 2*al*gramdet^-2*xx^-1*yy
          + 3*al*gramdet^-2*xx^-1*yy^2
          - 2*al*gramdet^-2*xx^-1*yy^3
          + 1/2*al*gramdet^-2*xx^-1*yy^4
          - al*gramdet^-2
          + al*gramdet^-2*yy
          + al*gramdet^-2*yy^2
          - al*gramdet^-2*yy^3
          + 1/2*al*gramdet^-2*xx
          - al*gramdet^-2*xx*yy
          + 1/2*al*gramdet^-2*xx*yy^2
          - 1/2*al*gramdet^-1*xx
          - 1/4*al^2*gramdet^-2*xx^-1
          + al^2*gramdet^-2*xx^-1*yy
          - 3/2*al^2*gramdet^-2*xx^-1*yy^2
          + al^2*gramdet^-2*xx^-1*yy^3
          - 1/4*al^2*gramdet^-2*xx^-1*yy^4
          + 1/2*al^2*gramdet^-2
          - 1/2*al^2*gramdet^-2*yy
          - 1/2*al^2*gramdet^-2*yy^2
          + 1/2*al^2*gramdet^-2*yy^3
          - 1/4*al^2*gramdet^-2*xx
          + 1/2*al^2*gramdet^-2*xx*yy
          - 1/4*al^2*gramdet^-2*xx*yy^2
          + 1/4*al^2*gramdet^-1
          - 1/4*al^2*gramdet^-1*yy
          + 3/2*ln(xx)*gramdet^-2*yy
          - 3*ln(xx)*gramdet^-2*yy^2
          + 3/2*ln(xx)*gramdet^-2*yy^3
          - 21/2*ln(xx)*gramdet^-2*xx*yy
          - 3/2*ln(xx)*gramdet^-2*xx*yy^2
          - 2*ln(xx)*gramdet^-1
          - ln(xx)*gramdet^-1*yy
          - 13/4*ln(xx)*gramdet^-1*xx
          + 12*ln(xx)*al*gramdet^-2*xx*yy
          + 9/4*ln(xx)*al*gramdet^-1
          + 3/4*ln(xx)*al*gramdet^-1*yy
          + 7/4*ln(xx)*al*gramdet^-1*xx
          - 3/2*ln(xx)*al^2*gramdet^-2*yy
          + 3*ln(xx)*al^2*gramdet^-2*yy^2
          - 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3/2*ln(xx)*al^2*gramdet^-2*xx*yy
          + 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          - 3/4*ln(xx)*al^2*gramdet^-1
          + 3/4*ln(xx)*al^2*gramdet^-1*yy
          - 1/8*ln(yy)*gramdet^-2*xx^-1
          + 1/4*ln(yy)*gramdet^-2*xx^-1*yy
          - 1/4*ln(yy)*gramdet^-2*xx^-1*yy^3
          + 1/8*ln(yy)*gramdet^-2*xx^-1*yy^4
          + 1/4*ln(yy)*gramdet^-2
          - 17/4*ln(yy)*gramdet^-2*yy
          + 23/4*ln(yy)*gramdet^-2*yy^2
          - 7/4*ln(yy)*gramdet^-2*yy^3
          - 1/8*ln(yy)*gramdet^-2*xx
          + 9/2*ln(yy)*gramdet^-2*xx*yy
          + 13/8*ln(yy)*gramdet^-2*xx*yy^2
          - 2*ln(yy)*gramdet^-1
          + 3/2*ln(yy)*gramdet^-1*yy
          + 17/8*ln(yy)*gramdet^-1*xx
          + 1/4*ln(yy)*al*gramdet^-2*xx^-1
          - 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy
          + 1/2*ln(yy)*al*gramdet^-2*xx^-1*yy^3
          - 1/4*ln(yy)*al*gramdet^-2*xx^-1*yy^4
          - 1/2*ln(yy)*al*gramdet^-2
          + 11/2*ln(yy)*al*gramdet^-2*yy
          - 11/2*ln(yy)*al*gramdet^-2*yy^2
          + 1/2*ln(yy)*al*gramdet^-2*yy^3
          + 1/4*ln(yy)*al*gramdet^-2*xx
          - 6*ln(yy)*al*gramdet^-2*xx*yy
          - 1/4*ln(yy)*al*gramdet^-2*xx*yy^2
          + ln(yy)*al*gramdet^-1
          - ln(yy)*al*gramdet^-1*yy
          - 5/4*ln(yy)*al*gramdet^-1*xx
          - 1/8*ln(yy)*al^2*gramdet^-2*xx^-1
          + 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy
          - 1/4*ln(yy)*al^2*gramdet^-2*xx^-1*yy^3
          + 1/8*ln(yy)*al^2*gramdet^-2*xx^-1*yy^4
          + 1/4*ln(yy)*al^2*gramdet^-2
          - 5/4*ln(yy)*al^2*gramdet^-2*yy
          - 1/4*ln(yy)*al^2*gramdet^-2*yy^2
          + 5/4*ln(yy)*al^2*gramdet^-2*yy^3
          - 1/8*ln(yy)*al^2*gramdet^-2*xx
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy
          - 11/8*ln(yy)*al^2*gramdet^-2*xx*yy^2
          - 1/2*ln(yy)*al^2*gramdet^-1*yy
          + 1/8*ln(yy)*al^2*gramdet^-1*xx
          + phi1(xx,yy)
          - 9/2*phi1(xx,yy)*gramdet^-2*yy
          + 9*phi1(xx,yy)*gramdet^-2*yy^2
          - 9/2*phi1(xx,yy)*gramdet^-2*yy^3
          + 9/2*phi1(xx,yy)*gramdet^-2*xx*yy
          + 15/2*phi1(xx,yy)*gramdet^-2*xx*yy^2
          - 9/4*phi1(xx,yy)*gramdet^-1
          + 25/4*phi1(xx,yy)*gramdet^-1*yy
          - phi1(xx,yy)*gramdet^-1*yy^2
          + 9/4*phi1(xx,yy)*gramdet^-1*xx
          + 3/2*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          + 3/2*phi1(xx,yy)*al*gramdet^-1
          - 21/4*phi1(xx,yy)*al*gramdet^-1*yy
          + 3/4*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 3/2*phi1(xx,yy)*al*gramdet^-1*xx
          - 3/4*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 1/2*phi1(xx,yy)*al
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*yy
          + 3*phi1(xx,yy)*al^2*gramdet^-2*yy^2
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*yy^3
          + 3/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          - 3/2*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1
          + 1/2*phi1(xx,yy)*al^2*gramdet^-1*yy
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          )

       + ff(A1,A2,A3)*p2(m2)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          + 1/2*gramdet^-1
          - 1/2*gramdet^-1*yy
          + gramdet^-1*xx
          + 1/2*yy^-1
          - al*gramdet^-1
          + al*gramdet^-1*yy
          - al*gramdet^-1*xx
          - 1/2*al*yy^-1
          + 1/2*al^2*gramdet^-1
          - 1/2*al^2*gramdet^-1*yy
          + 9/2*ln(xx)*gramdet^-2
          - 15/2*ln(xx)*gramdet^-2*yy
          + 3/2*ln(xx)*gramdet^-2*yy^2
          + 3/2*ln(xx)*gramdet^-2*yy^3
          - 9/2*ln(xx)*gramdet^-2*xx
          - 18*ln(xx)*gramdet^-2*xx*yy
          - 3/2*ln(xx)*gramdet^-2*xx*yy^2
          + 1/2*ln(xx)*gramdet^-1*yy^-1
          - 21/4*ln(xx)*gramdet^-1
          - 5/4*ln(xx)*gramdet^-1*yy
          - 1/2*ln(xx)*gramdet^-1*xx*yy^-1
          - 17/4*ln(xx)*gramdet^-1*xx
          - 1/4*ln(xx)*yy^-1
          - 6*ln(xx)*al*gramdet^-2
          + 12*ln(xx)*al*gramdet^-2*yy
          - 6*ln(xx)*al*gramdet^-2*yy^2
          + 6*ln(xx)*al*gramdet^-2*xx
          + 18*ln(xx)*al*gramdet^-2*xx*yy
          - 1/2*ln(xx)*al*gramdet^-1*yy^-1
          + 13/2*ln(xx)*al*gramdet^-1
          + 1/2*ln(xx)*al*gramdet^-1*xx*yy^-1
          + 2*ln(xx)*al*gramdet^-1*xx
          + 1/4*ln(xx)*al*yy^-1
          + 3/2*ln(xx)*al^2*gramdet^-2
          - 9/2*ln(xx)*al^2*gramdet^-2*yy
          + 9/2*ln(xx)*al^2*gramdet^-2*yy^2
          - 3/2*ln(xx)*al^2*gramdet^-2*yy^3
          - 3/2*ln(xx)*al^2*gramdet^-2*xx
          + 3/2*ln(xx)*al^2*gramdet^-2*xx*yy^2
          - 5/4*ln(xx)*al^2*gramdet^-1
          + 5/4*ln(xx)*al^2*gramdet^-1*yy
          + 1/4*ln(xx)*al^2*gramdet^-1*xx
          - 3/2*ln(yy)*gramdet^-2*yy
          + 3*ln(yy)*gramdet^-2*yy^2
          - 3/2*ln(yy)*gramdet^-2*yy^3
          + 21/2*ln(yy)*gramdet^-2*xx*yy
          + 3/2*ln(yy)*gramdet^-2*xx*yy^2
          + 5/2*ln(yy)*gramdet^-1*yy
          + 5/2*ln(yy)*gramdet^-1*xx
          - 12*ln(yy)*al*gramdet^-2*xx*yy
          - 3/2*ln(yy)*al*gramdet^-1
          - 1/2*ln(yy)*al*gramdet^-1*yy
          - 3/2*ln(yy)*al*gramdet^-1*xx
          + 3/2*ln(yy)*al^2*gramdet^-2*yy
          - 3*ln(yy)*al^2*gramdet^-2*yy^2
          + 3/2*ln(yy)*al^2*gramdet^-2*yy^3
          + 3/2*ln(yy)*al^2*gramdet^-2*xx*yy
          - 3/2*ln(yy)*al^2*gramdet^-2*xx*yy^2
          + 1/2*ln(yy)*al^2*gramdet^-1
          - ln(yy)*al^2*gramdet^-1*yy
          + 13/8*phi1(xx,yy)
          - 6*phi1(xx,yy)*gramdet^-2*yy
          + 12*phi1(xx,yy)*gramdet^-2*yy^2
          - 6*phi1(xx,yy)*gramdet^-2*yy^3
          + 15*phi1(xx,yy)*gramdet^-2*xx*yy
          + 9*phi1(xx,yy)*gramdet^-2*xx*yy^2
          - 5/4*phi1(xx,yy)*gramdet^-1
          + 35/4*phi1(xx,yy)*gramdet^-1*yy
          - 3/2*phi1(xx,yy)*gramdet^-1*yy^2
          + 15/4*phi1(xx,yy)*gramdet^-1*xx
          + 2*phi1(xx,yy)*gramdet^-1*xx*yy
          + 6*phi1(xx,yy)*al*gramdet^-2*yy
          - 12*phi1(xx,yy)*al*gramdet^-2*yy^2
          + 6*phi1(xx,yy)*al*gramdet^-2*yy^3
          - 18*phi1(xx,yy)*al*gramdet^-2*xx*yy
          - 6*phi1(xx,yy)*al*gramdet^-2*xx*yy^2
          - 13/2*phi1(xx,yy)*al*gramdet^-1*yy
          + 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          - 3*phi1(xx,yy)*al*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          - 1/2*phi1(xx,yy)*al
          + 3*phi1(xx,yy)*al^2*gramdet^-2*xx*yy
          - 3*phi1(xx,yy)*al^2*gramdet^-2*xx*yy^2
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1*xx
          - 1/2*phi1(xx,yy)*al^2*gramdet^-1*xx*yy
          - 1/8*phi1(xx,yy)*al^2
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg * (
          + 1
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg^3*ep^-1*Ca * (
          + 1/2*al
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg^3*Ca * (
          + 3/8
          + 3/4*al
          - 1/8*al^2
          + 5/8*ln(xx)
          - 3/8*ln(xx)*gramdet^-1
          + 1/2*ln(xx)*gramdet^-1*yy
          - 1/8*ln(xx)*gramdet^-1*yy^2
          + 3/8*ln(xx)*gramdet^-1*xx
          + 1/8*ln(xx)*gramdet^-1*xx*yy
          + 1/2*ln(xx)*al*gramdet^-1
          - 1/2*ln(xx)*al*gramdet^-1*yy
          - 1/2*ln(xx)*al*gramdet^-1*xx
          - 3/8*ln(xx)*al
          - 1/8*ln(xx)*al^2*gramdet^-1
          + 1/8*ln(xx)*al^2*gramdet^-1*yy^2
          + 1/8*ln(xx)*al^2*gramdet^-1*xx
          - 1/8*ln(xx)*al^2*gramdet^-1*xx*yy
          - 3/8*ln(yy)
          - 5/8*ln(yy)*gramdet^-1*yy
          + 1/8*ln(yy)*gramdet^-1*yy^2
          - 1/8*ln(yy)*gramdet^-1*xx*yy
          + ln(yy)*al*gramdet^-1*yy
          + 1/8*ln(yy)*al
          - 3/8*ln(yy)*al^2*gramdet^-1*yy
          - 1/8*ln(yy)*al^2*gramdet^-1*yy^2
          + 1/8*ln(yy)*al^2*gramdet^-1*xx*yy
          + 1/8*phi1(xx,yy)
          - 1/4*phi1(xx,yy)*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*gramdet^-1*yy^2
          - 1/2*phi1(xx,yy)*gramdet^-1*xx*yy
          + 1/4*phi1(xx,yy)*yy
          - 1/2*phi1(xx,yy)*xx
          + 1/2*phi1(xx,yy)*al*gramdet^-1*yy
          - 1/2*phi1(xx,yy)*al*gramdet^-1*yy^2
          + 1/2*phi1(xx,yy)*al*gramdet^-1*xx*yy
          + 1/8*phi1(xx,yy)*al
          - 1/4*phi1(xx,yy)*al*yy
          - 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy
          + 1/4*phi1(xx,yy)*al^2*gramdet^-1*yy^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                 Green's functions for off-shell 4-point identity

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{gggg A1,A2,A3,A4}_{m1,m2,m3,m4}*p4(m4) =

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p1(m3)*gg^4*Nc*mu^-2 * (
          - 9481/10240
          + 31497/204800*ln43
          - 153401/819200*phi1916
          - 4207/32768*phi134
          + 9561/10240*al
          + 50083/204800*al*ln43
          - 2889/819200*al*phi1916
          + 2859/32768*al*phi134
          + 841/10240*al^2
          + 150783/204800*al^2*ln43
          - 59139/819200*al^2*phi1916
          + 1623/32768*al^2*phi134
          + 39/10240*al^3
          - 96363/204800*al^3*ln43
          + 25029/819200*al^3*phi1916
          + 45/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p1(m3)*gg^4*Nf*mu^-2 * (
          - 3/32
          + 5/128*ln43
          + 189/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          - 9223/10240
          + 1031471/204800*ln43
          - 204643/819200*phi1916
          + 391/32768*phi134
          + 2407/10240*al
          - 158579/204800*al*ln43
          - 233343/819200*al*phi1916
          + 25413/32768*al*phi134
          + 859/2048*al^2
          - 46011/40960*al^2*ln43
          + 2043/163840*al^2*phi1916
          + 225/32768*al^2*phi134
          - 999/10240*al^3
          + 72363/204800*al^3*ln43
          - 25029/819200*al^3*phi1916
          + 531/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p2(m3)*gg^4*Nf*mu^-2 * (
          + 11/32
          - 93/128*ln43
          + 171/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 3/32
          + 12273/5120*ln43
          - 4423/40960*phi1916
          + 65/4096*phi134
          + 3/64*al
          + 1229/2560*al*ln43
          - 1809/20480*al*phi1916
          + 149/2048*al*phi134
          - 9/64*al^2
          - 4011/5120*al^2*ln43
          + 1161/40960*al^2*phi1916
          + 373/4096*al^2*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p2(m2)*gg^4*Nc*mu^-2 * (
          - 18353/30720
          - 1206973/204800*ln43
          + 77209/819200*phi1916
          + 1723/32768*phi134
          + 11929/30720*al
          + 38329/204800*al*ln43
          + 141993/819200*al*phi1916
          - 5071/32768*al*phi134
          + 7681/30720*al^2
          + 289381/204800*al^2*ln43
          - 91773/819200*al^2*phi1916
          - 2035/32768*al^2*phi134
          - 99/10240*al^3
          - 50337/204800*al^3*ln43
          + 18171/819200*al^3*phi1916
          - 57/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p2(m2)*gg^4*Nf*mu^-2 * (
          - 1/32
          + 87/128*ln43
          + 63/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 115/256
          + 451/5120*ln43
          + 3197/20480*phi1916
          - 1465/4096*phi134
          + 23/80*al
          + 4759/25600*al*ln43
          + 71631/204800*al*phi1916
          - 1893/4096*al*phi134
          + 249/1280*al^2
          + 9417/25600*al^2*ln43
          - 4743/51200*al^2*phi1916
          + 57/4096*al^2*phi134
          - 21/640*al^3
          - 6831/25600*al^3*ln43
          + 7371/204800*al^3*phi1916
          - 27/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          + 15473/30720
          + 716053/204800*ln43
          + 11251/819200*phi1916
          - 2243/32768*phi134
          - 13369/30720*al
          - 136649/204800*al*ln43
          - 69633/819200*al*phi1916
          + 2687/32768*al*phi134
          - 3361/30720*al^2
          - 128941/204800*al^2*ln43
          + 68553/819200*al^2*phi1916
          - 949/32768*al^2*phi134
          + 99/10240*al^3
          + 50337/204800*al^3*ln43
          - 18171/819200*al^3*phi1916
          + 57/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p2(m3)*gg^4*Nf*mu^-2 * (
          + 1/32
          - 87/128*ln43
          - 63/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 7/1280
          + 14497/12800*ln43
          + 9621/204800*phi1916
          + 119/2048*phi134
          + 53/640*al
          + 519/800*al*ln43
          - 4389/102400*al*phi1916
          + 17/512*al*phi134
          - 131/1280*al^2
          - 11249/12800*al^2*ln43
          + 13293/204800*al^2*phi1916
          + 117/2048*al^2*phi134
          + 1/40*al^3
          + 153/800*al^3*ln43
          - 567/25600*al^3*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 3/32
          + 12273/5120*ln43
          - 4423/40960*phi1916
          + 65/4096*phi134
          + 3/64*al
          + 1229/2560*al*ln43
          - 1809/20480*al*phi1916
          + 149/2048*al*phi134
          - 9/64*al^2
          - 4011/5120*al^2*ln43
          + 1161/40960*al^2*phi1916
          + 373/4096*al^2*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p2(m1)*gg^4*Nc*mu^-2 * (
          + 7277/10240
          - 789/204800*ln43
          - 12663/819200*phi1916
          - 6429/32768*phi134
          + 9531/10240*al
          + 185913/204800*al*ln43
          - 155979/819200*al*phi1916
          - 6063/32768*al*phi134
          - 12093/10240*al^2
          - 226419/204800*al^2*ln43
          + 172827/819200*al^2*phi1916
          + 9333/32768*al^2*phi134
          + 657/2048*al^3
          + 13059/40960*al^3*ln43
          - 9477/163840*al^3*phi1916
          - 2025/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p2(m1)*gg^4*Nf*mu^-2 * (
          - 25/32
          - 33/128*ln43
          + 135/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p3(m1)*gg^4*Nc*mu^-2 * (
          - 171/1280
          + 11697/25600*ln43
          - 3969/25600*phi1916
          - 879/4096*phi134
          + 3/640*al
          - 3741/12800*al*ln43
          + 1107/12800*al*phi1916
          - 381/2048*al*phi134
          + 261/1280*al^2
          + 29673/25600*al^2*ln43
          - 1323/12800*al^2*phi1916
          - 279/4096*al^2*phi134
          - 3/40*al^3
          - 459/800*al^3*ln43
          + 1701/25600*al^3*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p2(m3)*gg^4*Nc*mu^-2 * (
          - 5909/10240
          - 92787/204800*ln43
          + 139671/819200*phi1916
          + 13461/32768*phi134
          - 9579/10240*al
          - 126057/204800*al*ln43
          + 85131/819200*al*phi1916
          + 12159/32768*al*phi134
          + 2001/2048*al^2
          - 2193/40960*al^2*ln43
          - 17631/163840*al^2*phi1916
          - 7101/32768*al^2*phi134
          - 2517/10240*al^3
          + 52209/204800*al^3*ln43
          - 7047/819200*al^3*phi1916
          + 2025/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p2(m3)*gg^4*Nf*mu^-2 * (
          + 25/32
          + 33/128*ln43
          - 135/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 7/1280
          + 14497/12800*ln43
          + 9621/204800*phi1916
          + 119/2048*phi134
          + 53/640*al
          + 519/800*al*ln43
          - 4389/102400*al*phi1916
          + 17/512*al*phi134
          - 131/1280*al^2
          - 11249/12800*al^2*ln43
          + 13293/204800*al^2*phi1916
          + 117/2048*al^2*phi134
          + 1/40*al^3
          + 153/800*al^3*ln43
          - 567/25600*al^3*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p3(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 115/256
          + 451/5120*ln43
          + 3197/20480*phi1916
          - 1465/4096*phi134
          + 23/80*al
          + 4759/25600*al*ln43
          + 71631/204800*al*phi1916
          - 1893/4096*al*phi134
          + 249/1280*al^2
          + 9417/25600*al^2*ln43
          - 4743/51200*al^2*phi1916
          + 57/4096*al^2*phi134
          - 21/640*al^3
          - 6831/25600*al^3*ln43
          + 7371/204800*al^3*phi1916
          - 27/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p2(m2)*gg^4*Nc*mu^-2 * (
          + 13823/10240
          - 1049511/204800*ln43
          + 76763/819200*phi1916
          + 11329/32768*phi134
          - 5351/10240*al
          + 120507/204800*al*ln43
          - 53181/819200*al*phi1916
          - 10269/32768*al*phi134
          - 6287/10240*al^2
          + 154719/204800*al^2*ln43
          + 65673/819200*al^2*phi1916
          - 681/32768*al^2*phi134
          + 267/2048*al^3
          - 3543/40960*al^3*ln43
          - 891/163840*al^3*phi1916
          - 315/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p2(m2)*gg^4*Nf*mu^-2 * (
          - 11/32
          + 93/128*ln43
          - 171/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p3(m1)*gg^4*Nc*mu^-2 * (
          + 7/640
          - 14497/6400*ln43
          - 9621/102400*phi1916
          - 119/1024*phi134
          - 53/320*al
          - 519/400*al*ln43
          + 4389/51200*al*phi1916
          - 17/256*al*phi134
          + 131/640*al^2
          + 11249/6400*al^2*ln43
          - 13293/102400*al^2*phi1916
          - 117/1024*al^2*phi134
          - 1/20*al^3
          - 153/400*al^3*ln43
          + 567/12800*al^3*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p3(m1)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 171/1280
          + 11697/25600*ln43
          - 3969/25600*phi1916
          - 879/4096*phi134
          + 3/640*al
          - 3741/12800*al*ln43
          + 1107/12800*al*phi1916
          - 381/2048*al*phi134
          + 261/1280*al^2
          + 29673/25600*al^2*ln43
          - 1323/12800*al^2*phi1916
          - 279/4096*al^2*phi134
          - 3/40*al^3
          - 459/800*al^3*ln43
          + 1701/25600*al^3*phi1916
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          + 9481/5120
          - 31497/102400*ln43
          + 153401/409600*phi1916
          + 4207/16384*phi134
          - 9561/5120*al
          - 50083/102400*al*ln43
          + 2889/409600*al*phi1916
          - 2859/16384*al*phi134
          - 841/5120*al^2
          - 150783/102400*al^2*ln43
          + 59139/409600*al^2*phi1916
          - 1623/16384*al^2*phi134
          - 39/5120*al^3
          + 96363/102400*al^3*ln43
          - 25029/409600*al^3*phi1916
          - 45/16384*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p2(m3)*gg^4*Nf*mu^-2 * (
          + 3/16
          - 5/64*ln43
          - 189/256*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 15473/30720
          + 716053/204800*ln43
          + 11251/819200*phi1916
          - 2243/32768*phi134
          - 13369/30720*al
          - 136649/204800*al*ln43
          - 69633/819200*al*phi1916
          + 2687/32768*al*phi134
          - 3361/30720*al^2
          - 128941/204800*al^2*ln43
          + 68553/819200*al^2*phi1916
          - 949/32768*al^2*phi134
          + 99/10240*al^3
          + 50337/204800*al^3*ln43
          - 18171/819200*al^3*phi1916
          + 57/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          + 1/32
          - 87/128*ln43
          - 63/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 5909/10240
          - 92787/204800*ln43
          + 139671/819200*phi1916
          + 13461/32768*phi134
          - 9579/10240*al
          - 126057/204800*al*ln43
          + 85131/819200*al*phi1916
          + 12159/32768*al*phi134
          + 2001/2048*al^2
          - 2193/40960*al^2*ln43
          - 17631/163840*al^2*phi1916
          - 7101/32768*al^2*phi134
          - 2517/10240*al^3
          + 52209/204800*al^3*ln43
          - 7047/819200*al^3*phi1916
          + 2025/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p3(m2)*gg^4*Nf*mu^-2 * (
          + 25/32
          + 33/128*ln43
          - 135/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 9223/10240
          + 1031471/204800*ln43
          - 204643/819200*phi1916
          + 391/32768*phi134
          + 2407/10240*al
          - 158579/204800*al*ln43
          - 233343/819200*al*phi1916
          + 25413/32768*al*phi134
          + 859/2048*al^2
          - 46011/40960*al^2*ln43
          + 2043/163840*al^2*phi1916
          + 225/32768*al^2*phi134
          - 999/10240*al^3
          + 72363/204800*al^3*ln43
          - 25029/819200*al^3*phi1916
          + 531/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p3(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          + 11/32
          - 93/128*ln43
          + 171/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p3(m1)*gg^4*Nc*mu^-2 * (
          + 13823/10240
          - 1049511/204800*ln43
          + 76763/819200*phi1916
          + 11329/32768*phi134
          - 5351/10240*al
          + 120507/204800*al*ln43
          - 53181/819200*al*phi1916
          - 10269/32768*al*phi134
          - 6287/10240*al^2
          + 154719/204800*al^2*ln43
          + 65673/819200*al^2*phi1916
          - 681/32768*al^2*phi134
          + 267/2048*al^3
          - 3543/40960*al^3*ln43
          - 891/163840*al^3*phi1916
          - 315/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p3(m1)*gg^4*Nf*mu^-2 * (
          - 11/32
          + 93/128*ln43
          - 171/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p3(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 18353/30720
          - 1206973/204800*ln43
          + 77209/819200*phi1916
          + 1723/32768*phi134
          + 11929/30720*al
          + 38329/204800*al*ln43
          + 141993/819200*al*phi1916
          - 5071/32768*al*phi134
          + 7681/30720*al^2
          + 289381/204800*al^2*ln43
          - 91773/819200*al^2*phi1916
          - 2035/32768*al^2*phi134
          - 99/10240*al^3
          - 50337/204800*al^3*ln43
          + 18171/819200*al^3*phi1916
          - 57/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p3(m1)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 1/32
          + 87/128*ln43
          + 63/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p3(m1)*p3(m2)*gg^4*Nc*mu^-2 * (
          + 7277/10240
          - 789/204800*ln43
          - 12663/819200*phi1916
          - 6429/32768*phi134
          + 9531/10240*al
          + 185913/204800*al*ln43
          - 155979/819200*al*phi1916
          - 6063/32768*al*phi134
          - 12093/10240*al^2
          - 226419/204800*al^2*ln43
          + 172827/819200*al^2*phi1916
          + 9333/32768*al^2*phi134
          + 657/2048*al^3
          + 13059/40960*al^3*ln43
          - 9477/163840*al^3*phi1916
          - 2025/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p3(m1)*p3(m2)*gg^4*Nf*mu^-2 * (
          - 25/32
          - 33/128*ln43
          + 135/512*phi134
          )

       + ff4(A1,A2,A3,A4)*p3(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 9481/10240
          + 31497/204800*ln43
          - 153401/819200*phi1916
          - 4207/32768*phi134
          + 9561/10240*al
          + 50083/204800*al*ln43
          - 2889/819200*al*phi1916
          + 2859/32768*al*phi134
          + 841/10240*al^2
          + 150783/204800*al^2*ln43
          - 59139/819200*al^2*phi1916
          + 1623/32768*al^2*phi134
          + 39/10240*al^3
          - 96363/204800*al^3*ln43
          + 25029/819200*al^3*phi1916
          + 45/32768*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*p3(m1)*p3(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 3/32
          + 5/128*ln43
          + 189/512*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^4*Nc * (
          + 593/576
          - 21617/15360*ln43
          - 1231/40960*phi1916
          + 645/4096*phi134
          + 31/128*al
          + 1083/5120*al*ln43
          - 7083/40960*al*phi1916
          - 1469/4096*al*phi134
          - 21/32*al^2
          + 1883/5120*al^2*ln43
          + 387/40960*al^2*phi1916
          + 75/4096*al^2*phi134
          + 3/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^4*Nf * (
          + 37/36
          + 7/48*ln43
          - 27/64*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^4*Nc * (
          + 149/144
          + 28517/7680*ln43
          + 31/20480*phi1916
          - 537/2048*phi134
          + 29/64*al
          - 291/2560*al*ln43
          - 4149/20480*al*phi1916
          - 651/2048*al*phi134
          - 27/32*al^2
          - 755/512*al^2*ln43
          + 441/4096*al^2*phi1916
          + 321/2048*al^2*phi134
          + 5/64*al^3
          + 987/2560*al^3*ln43
          - 567/20480*al^3*phi1916
          - 45/2048*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^4*Nf * (
          + 17/18
          - 19/24*ln43
          - 9/32*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^4*Nc * (
          + 13/18
          + 15839/3072*ln43
          - 1169/24576*phi1916
          - 1415/4096*phi134
          + 205/384*al
          - 10747/15360*al*ln43
          - 6031/40960*al*phi1916
          - 3619/12288*al*phi134
          - 125/192*al^2
          - 2207/3072*al^2*ln43
          + 471/8192*al^2*phi1916
          + 343/4096*al^2*phi134
          + 13/384*al^3
          + 329/5120*al^3*ln43
          - 189/40960*al^3*phi1916
          - 15/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^4*Nf * (
          + 37/36
          - 53/48*ln43
          - 15/64*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^2 * (
          - 2
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^4*Nc * (
          - 1189/576
          - 35417/15360*ln43
          + 1169/40960*phi1916
          + 429/4096*phi134
          - 89/128*al
          - 501/5120*al*ln43
          + 15381/40960*al*phi1916
          + 2771/4096*al*phi134
          + 3/2*al^2
          + 5667/5120*al^2*ln43
          - 4797/40960*al^2*phi1916
          - 717/4096*al^2*phi134
          - 13/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^4*Nf * (
          - 71/36
          + 31/48*ln43
          + 45/64*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^2 * (
          - 2
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^4*Nc * (
          - 13/9
          - 15839/1536*ln43
          + 1169/12288*phi1916
          + 1415/2048*phi134
          - 205/192*al
          + 10747/7680*al*ln43
          + 6031/20480*al*phi1916
          + 3619/6144*al*phi134
          + 125/96*al^2
          + 2207/1536*al^2*ln43
          - 471/4096*al^2*phi1916
          - 343/2048*al^2*phi134
          - 13/192*al^3
          - 329/2560*al^3*ln43
          + 189/20480*al^3*phi1916
          + 15/2048*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^4*Nf * (
          - 37/18
          + 53/24*ln43
          + 15/32*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^2 * (
          - 2
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^4*Nc * (
          - 1189/576
          - 35417/15360*ln43
          + 1169/40960*phi1916
          + 429/4096*phi134
          - 89/128*al
          - 501/5120*al*ln43
          + 15381/40960*al*phi1916
          + 2771/4096*al*phi134
          + 3/2*al^2
          + 5667/5120*al^2*ln43
          - 4797/40960*al^2*phi1916
          - 717/4096*al^2*phi134
          - 13/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^4*Nf * (
          - 71/36
          + 31/48*ln43
          + 45/64*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^4*Nc * (
          + 13/18
          + 15839/3072*ln43
          - 1169/24576*phi1916
          - 1415/4096*phi134
          + 205/384*al
          - 10747/15360*al*ln43
          - 6031/40960*al*phi1916
          - 3619/12288*al*phi134
          - 125/192*al^2
          - 2207/3072*al^2*ln43
          + 471/8192*al^2*phi1916
          + 343/4096*al^2*phi134
          + 13/384*al^3
          + 329/5120*al^3*ln43
          - 189/40960*al^3*phi1916
          - 15/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^4*Nf * (
          + 37/36
          - 53/48*ln43
          - 15/64*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^4*Nc * (
          + 149/144
          + 28517/7680*ln43
          + 31/20480*phi1916
          - 537/2048*phi134
          + 29/64*al
          - 291/2560*al*ln43
          - 4149/20480*al*phi1916
          - 651/2048*al*phi134
          - 27/32*al^2
          - 755/512*al^2*ln43
          + 441/4096*al^2*phi1916
          + 321/2048*al^2*phi134
          + 5/64*al^3
          + 987/2560*al^3*ln43
          - 567/20480*al^3*phi1916
          - 45/2048*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^4*Nf * (
          + 17/18
          - 19/24*ln43
          - 9/32*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^4*Nc * (
          + 593/576
          - 21617/15360*ln43
          - 1231/40960*phi1916
          + 645/4096*phi134
          + 31/128*al
          + 1083/5120*al*ln43
          - 7083/40960*al*phi1916
          - 1469/4096*al*phi134
          - 21/32*al^2
          + 1883/5120*al^2*ln43
          + 387/40960*al^2*phi1916
          + 75/4096*al^2*phi134
          + 3/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^4*Nf * (
          + 37/36
          + 7/48*ln43
          - 27/64*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p1(m3)*gg^4*Nc*mu^-2 * (
          - 9481/10240
          + 31497/204800*ln43
          - 153401/819200*phi1916
          - 4207/32768*phi134
          + 9561/10240*al
          + 50083/204800*al*ln43
          - 2889/819200*al*phi1916
          + 2859/32768*al*phi134
          + 841/10240*al^2
          + 150783/204800*al^2*ln43
          - 59139/819200*al^2*phi1916
          + 1623/32768*al^2*phi134
          + 39/10240*al^3
          - 96363/204800*al^3*ln43
          + 25029/819200*al^3*phi1916
          + 45/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p1(m3)*gg^4*Nf*mu^-2 * (
          - 3/32
          + 5/128*ln43
          + 189/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          - 115/256
          + 451/5120*ln43
          + 3197/20480*phi1916
          - 1465/4096*phi134
          + 23/80*al
          + 4759/25600*al*ln43
          + 71631/204800*al*phi1916
          - 1893/4096*al*phi134
          + 249/1280*al^2
          + 9417/25600*al^2*ln43
          - 4743/51200*al^2*phi1916
          + 57/4096*al^2*phi134
          - 21/640*al^3
          - 6831/25600*al^3*ln43
          + 7371/204800*al^3*phi1916
          - 27/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 18353/30720
          - 1206973/204800*ln43
          + 77209/819200*phi1916
          + 1723/32768*phi134
          + 11929/30720*al
          + 38329/204800*al*ln43
          + 141993/819200*al*phi1916
          - 5071/32768*al*phi134
          + 7681/30720*al^2
          + 289381/204800*al^2*ln43
          - 91773/819200*al^2*phi1916
          - 2035/32768*al^2*phi134
          - 99/10240*al^3
          - 50337/204800*al^3*ln43
          + 18171/819200*al^3*phi1916
          - 57/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 1/32
          + 87/128*ln43
          + 63/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p2(m2)*gg^4*Nc*mu^-2 * (
          + 3/32
          + 12273/5120*ln43
          - 4423/40960*phi1916
          + 65/4096*phi134
          + 3/64*al
          + 1229/2560*al*ln43
          - 1809/20480*al*phi1916
          + 149/2048*al*phi134
          - 9/64*al^2
          - 4011/5120*al^2*ln43
          + 1161/40960*al^2*phi1916
          + 373/4096*al^2*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 9223/10240
          + 1031471/204800*ln43
          - 204643/819200*phi1916
          + 391/32768*phi134
          + 2407/10240*al
          - 158579/204800*al*ln43
          - 233343/819200*al*phi1916
          + 25413/32768*al*phi134
          + 859/2048*al^2
          - 46011/40960*al^2*ln43
          + 2043/163840*al^2*phi1916
          + 225/32768*al^2*phi134
          - 999/10240*al^3
          + 72363/204800*al^3*ln43
          - 25029/819200*al^3*phi1916
          + 531/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p3(m2)*gg^4*Nf*mu^-2 * (
          + 11/32
          - 93/128*ln43
          + 171/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          + 3/32
          + 12273/5120*ln43
          - 4423/40960*phi1916
          + 65/4096*phi134
          + 3/64*al
          + 1229/2560*al*ln43
          - 1809/20480*al*phi1916
          + 149/2048*al*phi134
          - 9/64*al^2
          - 4011/5120*al^2*ln43
          + 1161/40960*al^2*phi1916
          + 373/4096*al^2*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 7/1280
          + 14497/12800*ln43
          + 9621/204800*phi1916
          + 119/2048*phi134
          + 53/640*al
          + 519/800*al*ln43
          - 4389/102400*al*phi1916
          + 17/512*al*phi134
          - 131/1280*al^2
          - 11249/12800*al^2*ln43
          + 13293/204800*al^2*phi1916
          + 117/2048*al^2*phi134
          + 1/40*al^3
          + 153/800*al^3*ln43
          - 567/25600*al^3*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 15473/30720
          + 716053/204800*ln43
          + 11251/819200*phi1916
          - 2243/32768*phi134
          - 13369/30720*al
          - 136649/204800*al*ln43
          - 69633/819200*al*phi1916
          + 2687/32768*al*phi134
          - 3361/30720*al^2
          - 128941/204800*al^2*ln43
          + 68553/819200*al^2*phi1916
          - 949/32768*al^2*phi134
          + 99/10240*al^3
          + 50337/204800*al^3*ln43
          - 18171/819200*al^3*phi1916
          + 57/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p3(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          + 1/32
          - 87/128*ln43
          - 63/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p2(m1)*gg^4*Nc*mu^-2 * (
          - 171/1280
          + 11697/25600*ln43
          - 3969/25600*phi1916
          - 879/4096*phi134
          + 3/640*al
          - 3741/12800*al*ln43
          + 1107/12800*al*phi1916
          - 381/2048*al*phi134
          + 261/1280*al^2
          + 29673/25600*al^2*ln43
          - 1323/12800*al^2*phi1916
          - 279/4096*al^2*phi134
          - 3/40*al^3
          - 459/800*al^3*ln43
          + 1701/25600*al^3*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p3(m1)*gg^4*Nc*mu^-2 * (
          + 7277/10240
          - 789/204800*ln43
          - 12663/819200*phi1916
          - 6429/32768*phi134
          + 9531/10240*al
          + 185913/204800*al*ln43
          - 155979/819200*al*phi1916
          - 6063/32768*al*phi134
          - 12093/10240*al^2
          - 226419/204800*al^2*ln43
          + 172827/819200*al^2*phi1916
          + 9333/32768*al^2*phi134
          + 657/2048*al^3
          + 13059/40960*al^3*ln43
          - 9477/163840*al^3*phi1916
          - 2025/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p3(m1)*gg^4*Nf*mu^-2 * (
          - 25/32
          - 33/128*ln43
          + 135/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m1)*p2(m3)*gg^4*Nc*mu^-2 * (
          - 171/1280
          + 11697/25600*ln43
          - 3969/25600*phi1916
          - 879/4096*phi134
          + 3/640*al
          - 3741/12800*al*ln43
          + 1107/12800*al*phi1916
          - 381/2048*al*phi134
          + 261/1280*al^2
          + 29673/25600*al^2*ln43
          - 1323/12800*al^2*phi1916
          - 279/4096*al^2*phi134
          - 3/40*al^3
          - 459/800*al^3*ln43
          + 1701/25600*al^3*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 7/640
          - 14497/6400*ln43
          - 9621/102400*phi1916
          - 119/1024*phi134
          - 53/320*al
          - 519/400*al*ln43
          + 4389/51200*al*phi1916
          - 17/256*al*phi134
          + 131/640*al^2
          + 11249/6400*al^2*ln43
          - 13293/102400*al^2*phi1916
          - 117/1024*al^2*phi134
          - 1/20*al^3
          - 153/400*al^3*ln43
          + 567/12800*al^3*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p3(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 13823/10240
          - 1049511/204800*ln43
          + 76763/819200*phi1916
          + 11329/32768*phi134
          - 5351/10240*al
          + 120507/204800*al*ln43
          - 53181/819200*al*phi1916
          - 10269/32768*al*phi134
          - 6287/10240*al^2
          + 154719/204800*al^2*ln43
          + 65673/819200*al^2*phi1916
          - 681/32768*al^2*phi134
          + 267/2048*al^3
          - 3543/40960*al^3*ln43
          - 891/163840*al^3*phi1916
          - 315/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p3(m1)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 11/32
          + 93/128*ln43
          - 171/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m1)*p2(m2)*gg^4*Nc*mu^-2 * (
          - 115/256
          + 451/5120*ln43
          + 3197/20480*phi1916
          - 1465/4096*phi134
          + 23/80*al
          + 4759/25600*al*ln43
          + 71631/204800*al*phi1916
          - 1893/4096*al*phi134
          + 249/1280*al^2
          + 9417/25600*al^2*ln43
          - 4743/51200*al^2*phi1916
          + 57/4096*al^2*phi134
          - 21/640*al^3
          - 6831/25600*al^3*ln43
          + 7371/204800*al^3*phi1916
          - 27/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m2)*p3(m1)*gg^4*Nc*mu^-2 * (
          - 7/1280
          + 14497/12800*ln43
          + 9621/204800*phi1916
          + 119/2048*phi134
          + 53/640*al
          + 519/800*al*ln43
          - 4389/102400*al*phi1916
          + 17/512*al*phi134
          - 131/1280*al^2
          - 11249/12800*al^2*ln43
          + 13293/204800*al^2*phi1916
          + 117/2048*al^2*phi134
          + 1/40*al^3
          + 153/800*al^3*ln43
          - 567/25600*al^3*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p3(m1)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 5909/10240
          - 92787/204800*ln43
          + 139671/819200*phi1916
          + 13461/32768*phi134
          - 9579/10240*al
          - 126057/204800*al*ln43
          + 85131/819200*al*phi1916
          + 12159/32768*al*phi134
          + 2001/2048*al^2
          - 2193/40960*al^2*ln43
          - 17631/163840*al^2*phi1916
          - 7101/32768*al^2*phi134
          - 2517/10240*al^3
          + 52209/204800*al^3*ln43
          - 7047/819200*al^3*phi1916
          + 2025/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p3(m1)*p3(m2)*gg^4*Nf*mu^-2 * (
          + 25/32
          + 33/128*ln43
          - 135/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p2(m3)*gg^4*Nc*mu^-2 * (
          - 9481/10240
          + 31497/204800*ln43
          - 153401/819200*phi1916
          - 4207/32768*phi134
          + 9561/10240*al
          + 50083/204800*al*ln43
          - 2889/819200*al*phi1916
          + 2859/32768*al*phi134
          + 841/10240*al^2
          + 150783/204800*al^2*ln43
          - 59139/819200*al^2*phi1916
          + 1623/32768*al^2*phi134
          + 39/10240*al^3
          - 96363/204800*al^3*ln43
          + 25029/819200*al^3*phi1916
          + 45/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p2(m3)*gg^4*Nf*mu^-2 * (
          - 3/32
          + 5/128*ln43
          + 189/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          - 18353/30720
          - 1206973/204800*ln43
          + 77209/819200*phi1916
          + 1723/32768*phi134
          + 11929/30720*al
          + 38329/204800*al*ln43
          + 141993/819200*al*phi1916
          - 5071/32768*al*phi134
          + 7681/30720*al^2
          + 289381/204800*al^2*ln43
          - 91773/819200*al^2*phi1916
          - 2035/32768*al^2*phi134
          - 99/10240*al^3
          - 50337/204800*al^3*ln43
          + 18171/819200*al^3*phi1916
          - 57/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 1/32
          + 87/128*ln43
          + 63/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m3)*p3(m2)*gg^4*Nc*mu^-2 * (
          + 7277/10240
          - 789/204800*ln43
          - 12663/819200*phi1916
          - 6429/32768*phi134
          + 9531/10240*al
          + 185913/204800*al*ln43
          - 155979/819200*al*phi1916
          - 6063/32768*al*phi134
          - 12093/10240*al^2
          - 226419/204800*al^2*ln43
          + 172827/819200*al^2*phi1916
          + 9333/32768*al^2*phi134
          + 657/2048*al^3
          + 13059/40960*al^3*ln43
          - 9477/163840*al^3*phi1916
          - 2025/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m3)*p3(m2)*gg^4*Nf*mu^-2 * (
          - 25/32
          - 33/128*ln43
          + 135/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 13823/10240
          - 1049511/204800*ln43
          + 76763/819200*phi1916
          + 11329/32768*phi134
          - 5351/10240*al
          + 120507/204800*al*ln43
          - 53181/819200*al*phi1916
          - 10269/32768*al*phi134
          - 6287/10240*al^2
          + 154719/204800*al^2*ln43
          + 65673/819200*al^2*phi1916
          - 681/32768*al^2*phi134
          + 267/2048*al^3
          - 3543/40960*al^3*ln43
          - 891/163840*al^3*phi1916
          - 315/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p3(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          - 11/32
          + 93/128*ln43
          - 171/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m3)*p3(m1)*gg^4*Nc*mu^-2 * (
          - 9223/10240
          + 1031471/204800*ln43
          - 204643/819200*phi1916
          + 391/32768*phi134
          + 2407/10240*al
          - 158579/204800*al*ln43
          - 233343/819200*al*phi1916
          + 25413/32768*al*phi134
          + 859/2048*al^2
          - 46011/40960*al^2*ln43
          + 2043/163840*al^2*phi1916
          + 225/32768*al^2*phi134
          - 999/10240*al^3
          + 72363/204800*al^3*ln43
          - 25029/819200*al^3*phi1916
          + 531/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m3)*p3(m1)*gg^4*Nf*mu^-2 * (
          + 11/32
          - 93/128*ln43
          + 171/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p3(m1)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 15473/30720
          + 716053/204800*ln43
          + 11251/819200*phi1916
          - 2243/32768*phi134
          - 13369/30720*al
          - 136649/204800*al*ln43
          - 69633/819200*al*phi1916
          + 2687/32768*al*phi134
          - 3361/30720*al^2
          - 128941/204800*al^2*ln43
          + 68553/819200*al^2*phi1916
          - 949/32768*al^2*phi134
          + 99/10240*al^3
          + 50337/204800*al^3*ln43
          - 18171/819200*al^3*phi1916
          + 57/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p3(m1)*p3(m3)*gg^4*Nf*mu^-2 * (
          + 1/32
          - 87/128*ln43
          - 63/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p3(m1)*p3(m2)*gg^4*Nc*mu^-2 * (
          - 5909/10240
          - 92787/204800*ln43
          + 139671/819200*phi1916
          + 13461/32768*phi134
          - 9579/10240*al
          - 126057/204800*al*ln43
          + 85131/819200*al*phi1916
          + 12159/32768*al*phi134
          + 2001/2048*al^2
          - 2193/40960*al^2*ln43
          - 17631/163840*al^2*phi1916
          - 7101/32768*al^2*phi134
          - 2517/10240*al^3
          + 52209/204800*al^3*ln43
          - 7047/819200*al^3*phi1916
          + 2025/32768*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p3(m1)*p3(m2)*gg^4*Nf*mu^-2 * (
          + 25/32
          + 33/128*ln43
          - 135/512*phi134
          )

       + ff4(A1,A3,A2,A4)*p3(m1)*p3(m2)*p3(m3)*gg^4*Nc*mu^-2 * (
          + 9481/5120
          - 31497/102400*ln43
          + 153401/409600*phi1916
          + 4207/16384*phi134
          - 9561/5120*al
          - 50083/102400*al*ln43
          + 2889/409600*al*phi1916
          - 2859/16384*al*phi134
          - 841/5120*al^2
          - 150783/102400*al^2*ln43
          + 59139/409600*al^2*phi1916
          - 1623/16384*al^2*phi134
          - 39/5120*al^3
          + 96363/102400*al^3*ln43
          - 25029/409600*al^3*phi1916
          - 45/16384*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*p3(m1)*p3(m2)*p3(m3)*gg^4*Nf*mu^-2 * (
          + 3/16
          - 5/64*ln43
          - 189/256*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m3)*gg^2 * (
          - 2
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m3)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m3)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m3)*gg^4*Nc * (
          - 1189/576
          - 35417/15360*ln43
          + 1169/40960*phi1916
          + 429/4096*phi134
          - 89/128*al
          - 501/5120*al*ln43
          + 15381/40960*al*phi1916
          + 2771/4096*al*phi134
          + 3/2*al^2
          + 5667/5120*al^2*ln43
          - 4797/40960*al^2*phi1916
          - 717/4096*al^2*phi134
          - 13/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m3)*gg^4*Nf * (
          - 71/36
          + 31/48*ln43
          + 45/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m3)*gg^2 * (
          - 2
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m3)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m3)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m3)*gg^4*Nc * (
          - 1189/576
          - 35417/15360*ln43
          + 1169/40960*phi1916
          + 429/4096*phi134
          - 89/128*al
          - 501/5120*al*ln43
          + 15381/40960*al*phi1916
          + 2771/4096*al*phi134
          + 3/2*al^2
          + 5667/5120*al^2*ln43
          - 4797/40960*al^2*phi1916
          - 717/4096*al^2*phi134
          - 13/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m3)*gg^4*Nf * (
          - 71/36
          + 31/48*ln43
          + 45/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m3)*gg^2 * (
          - 2
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m3)*gg^4*REG^-1*Nc * (
          + 4/3
          - 2*al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m3)*gg^4*REG^-1*Nf * (
          - 4/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m3)*gg^4*Nc * (
          - 13/9
          - 15839/1536*ln43
          + 1169/12288*phi1916
          + 1415/2048*phi134
          - 205/192*al
          + 10747/7680*al*ln43
          + 6031/20480*al*phi1916
          + 3619/6144*al*phi134
          + 125/96*al^2
          + 2207/1536*al^2*ln43
          - 471/4096*al^2*phi1916
          - 343/2048*al^2*phi134
          - 13/192*al^3
          - 329/2560*al^3*ln43
          + 189/20480*al^3*phi1916
          + 15/2048*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m3)*gg^4*Nf * (
          - 37/18
          + 53/24*ln43
          + 15/32*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m2)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m2)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m2)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m2)*gg^4*Nc * (
          + 593/576
          - 21617/15360*ln43
          - 1231/40960*phi1916
          + 645/4096*phi134
          + 31/128*al
          + 1083/5120*al*ln43
          - 7083/40960*al*phi1916
          - 1469/4096*al*phi134
          - 21/32*al^2
          + 1883/5120*al^2*ln43
          + 387/40960*al^2*phi1916
          + 75/4096*al^2*phi134
          + 3/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m2)*gg^4*Nf * (
          + 37/36
          + 7/48*ln43
          - 27/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m2)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m2)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m2)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m2)*gg^4*Nc * (
          + 13/18
          + 15839/3072*ln43
          - 1169/24576*phi1916
          - 1415/4096*phi134
          + 205/384*al
          - 10747/15360*al*ln43
          - 6031/40960*al*phi1916
          - 3619/12288*al*phi134
          - 125/192*al^2
          - 2207/3072*al^2*ln43
          + 471/8192*al^2*phi1916
          + 343/4096*al^2*phi134
          + 13/384*al^3
          + 329/5120*al^3*ln43
          - 189/40960*al^3*phi1916
          - 15/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m2)*gg^4*Nf * (
          + 37/36
          - 53/48*ln43
          - 15/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m2)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m2)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m2)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m2)*gg^4*Nc * (
          + 149/144
          + 28517/7680*ln43
          + 31/20480*phi1916
          - 537/2048*phi134
          + 29/64*al
          - 291/2560*al*ln43
          - 4149/20480*al*phi1916
          - 651/2048*al*phi134
          - 27/32*al^2
          - 755/512*al^2*ln43
          + 441/4096*al^2*phi1916
          + 321/2048*al^2*phi134
          + 5/64*al^3
          + 987/2560*al^3*ln43
          - 567/20480*al^3*phi1916
          - 45/2048*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m2)*gg^4*Nf * (
          + 17/18
          - 19/24*ln43
          - 9/32*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m1)*gg^4*Nc * (
          + 13/18
          + 15839/3072*ln43
          - 1169/24576*phi1916
          - 1415/4096*phi134
          + 205/384*al
          - 10747/15360*al*ln43
          - 6031/40960*al*phi1916
          - 3619/12288*al*phi134
          - 125/192*al^2
          - 2207/3072*al^2*ln43
          + 471/8192*al^2*phi1916
          + 343/4096*al^2*phi134
          + 13/384*al^3
          + 329/5120*al^3*ln43
          - 189/40960*al^3*phi1916
          - 15/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m1)*gg^4*Nf * (
          + 37/36
          - 53/48*ln43
          - 15/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m1)*gg^4*Nc * (
          + 593/576
          - 21617/15360*ln43
          - 1231/40960*phi1916
          + 645/4096*phi134
          + 31/128*al
          + 1083/5120*al*ln43
          - 7083/40960*al*phi1916
          - 1469/4096*al*phi134
          - 21/32*al^2
          + 1883/5120*al^2*ln43
          + 387/40960*al^2*phi1916
          + 75/4096*al^2*phi134
          + 3/128*al^3
          - 987/5120*al^3*ln43
          + 567/40960*al^3*phi1916
          + 45/4096*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m1)*gg^4*Nf * (
          + 37/36
          + 7/48*ln43
          - 27/64*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m1)*gg^2 * (
          + 1
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m1)*gg^4*REG^-1*Nc * (
          - 2/3
          + al
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m1)*gg^4*REG^-1*Nf * (
          + 2/3
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m1)*gg^4*Nc * (
          + 149/144
          + 28517/7680*ln43
          + 31/20480*phi1916
          - 537/2048*phi134
          + 29/64*al
          - 291/2560*al*ln43
          - 4149/20480*al*phi1916
          - 651/2048*al*phi134
          - 27/32*al^2
          - 755/512*al^2*ln43
          + 441/4096*al^2*phi1916
          + 321/2048*al^2*phi134
          + 5/64*al^3
          + 987/2560*al^3*ln43
          - 567/20480*al^3*phi1916
          - 45/2048*al^3*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m1)*gg^4*Nf * (
          + 17/18
          - 19/24*ln43
          - 9/32*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p1(m3)*gg^4*mu^-2 * (
          + 1323/1280
          - 14463/12800*ln43
          + 503691/204800*phi1916
          - 7989/2048*phi134
          + 9/1280*al
          + 531/800*al*ln43
          + 801603/204800*al*phi1916
          - 4635/1024*al*phi134
          - 3987/1280*al^2
          - 39843/12800*al^2*ln43
          - 173799/204800*al^2*phi1916
          + 5067/2048*al^2*phi134
          + 531/256*al^3
          + 3861/1280*al^3*ln43
          - 37179/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p2(m3)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p3(m3)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p2(m2)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p3(m2)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p2(m3)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p3(m3)*gg^4*mu^-2 * (
          + 511/1280
          + 28329/12800*ln43
          - 3753/204800*phi1916
          - 549/2048*phi134
          - 23/1280*al
          - 867/800*al*ln43
          + 298179/204800*al*phi1916
          - 1611/1024*al*phi134
          - 1487/1280*al^2
          - 12603/12800*al^2*ln43
          - 83979/204800*al^2*phi1916
          + 2043/2048*al^2*phi134
          + 999/1280*al^3
          + 6273/6400*al^3*ln43
          - 66447/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p3(m2)*gg^4*mu^-2 * (
          - 21/256
          + 849/2560*ln43
          - 15093/40960*phi1916
          - 249/2048*phi134
          + 381/256*al
          + 657/320*al*ln43
          + 103023/40960*al*phi1916
          - 3783/1024*al*phi134
          - 699/256*al^2
          - 10851/2560*al^2*ln43
          + 5697/40960*al^2*phi1916
          + 2727/2048*al^2*phi134
          + 339/256*al^3
          + 2133/1280*al^3*ln43
          - 21627/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p2(m1)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p3(m1)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p2(m3)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p3(m3)*gg^4*mu^-2 * (
          - 21/256
          + 849/2560*ln43
          - 15093/40960*phi1916
          - 249/2048*phi134
          + 381/256*al
          + 657/320*al*ln43
          + 103023/40960*al*phi1916
          - 3783/1024*al*phi134
          - 699/256*al^2
          - 10851/2560*al^2*ln43
          + 5697/40960*al^2*phi1916
          + 2727/2048*al^2*phi134
          + 339/256*al^3
          + 2133/1280*al^3*ln43
          - 21627/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m3)*p3(m1)*gg^4*mu^-2 * (
          + 1647/1280
          + 21843/12800*ln43
          + 721899/204800*phi1916
          - 4131/2048*phi134
          - 351/256*al
          - 2943/640*al*ln43
          + 182979/40960*al*phi1916
          - 2997/1024*al*phi134
          - 1431/1280*al^2
          + 8991/12800*al^2*ln43
          - 172287/204800*al^2*phi1916
          + 3645/2048*al^2*phi134
          + 1539/1280*al^3
          - 2187/6400*al^3*ln43
          - 60507/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p2(m2)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p3(m2)*gg^4*mu^-2 * (
          + 1647/1280
          + 21843/12800*ln43
          + 721899/204800*phi1916
          - 4131/2048*phi134
          - 351/256*al
          - 2943/640*al*ln43
          + 182979/40960*al*phi1916
          - 2997/1024*al*phi134
          - 1431/1280*al^2
          + 8991/12800*al^2*ln43
          - 172287/204800*al^2*phi1916
          + 3645/2048*al^2*phi134
          + 1539/1280*al^3
          - 2187/6400*al^3*ln43
          - 60507/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p3(m1)*gg^4*mu^-2 * (
          - 21/256
          + 849/2560*ln43
          - 15093/40960*phi1916
          - 249/2048*phi134
          + 381/256*al
          + 657/320*al*ln43
          + 103023/40960*al*phi1916
          - 3783/1024*al*phi134
          - 699/256*al^2
          - 10851/2560*al^2*ln43
          + 5697/40960*al^2*phi1916
          + 2727/2048*al^2*phi134
          + 339/256*al^3
          + 2133/1280*al^3*ln43
          - 21627/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p2(m3)*gg^4*mu^-2 * (
          + 1323/1280
          - 14463/12800*ln43
          + 503691/204800*phi1916
          - 7989/2048*phi134
          + 9/1280*al
          + 531/800*al*ln43
          + 801603/204800*al*phi1916
          - 4635/1024*al*phi134
          - 3987/1280*al^2
          - 39843/12800*al^2*ln43
          - 173799/204800*al^2*phi1916
          + 5067/2048*al^2*phi134
          + 531/256*al^3
          + 3861/1280*al^3*ln43
          - 37179/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p3(m3)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p3(m2)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p3(m1)*gg^4*mu^-2 * (
          + 2421/2560
          + 99/25600*ln43
          + 984957/409600*phi1916
          - 10743/4096*phi134
          - 1161/2560*al
          - 3843/3200*al*ln43
          + 1411533/409600*al*phi1916
          - 6633/2048*al*phi134
          - 4941/2560*al^2
          - 33849/25600*al^2*ln43
          - 288657/409600*al^2*phi1916
          + 7497/4096*al^2*phi134
          + 3681/2560*al^3
          + 17847/12800*al^3*ln43
          - 226233/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          + 1533/2560
          + 43767/25600*ln43
          + 309981/409600*phi1916
          - 5667/4096*phi134
          - 69/2560*al
          - 2757/3200*al*ln43
          + 944217/409600*al*phi1916
          - 5181/2048*al*phi134
          - 4461/2560*al^2
          - 40149/25600*al^2*ln43
          - 229257/409600*al^2*phi1916
          + 6045/4096*al^2*phi134
          + 2997/2560*al^3
          + 18819/12800*al^3*ln43
          - 199341/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m3)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          + 621/2560
          - 26901/25600*ln43
          + 339957/409600*phi1916
          - 4959/4096*phi134
          + 3843/2560*al
          + 63/25*al*ln43
          + 1665441/409600*al*phi1916
          - 10737/2048*al*phi134
          - 9549/2560*al^2
          - 123201/25600*al^2*ln43
          + 3807/409600*al^2*phi1916
          + 8289/4096*al^2*phi134
          + 1017/512*al^3
          + 6399/2560*al^3*ln43
          - 64881/81920*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p3(m1)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          + 1323/1280
          - 14463/12800*ln43
          + 503691/204800*phi1916
          - 7989/2048*phi134
          + 9/1280*al
          + 531/800*al*ln43
          + 801603/204800*al*phi1916
          - 4635/1024*al*phi134
          - 3987/1280*al^2
          - 39843/12800*al^2*ln43
          - 173799/204800*al^2*phi1916
          + 5067/2048*al^2*phi134
          + 531/256*al^3
          + 3861/1280*al^3*ln43
          - 37179/40960*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p1(m3)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p2(m3)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p3(m3)*gg^4 * (
          + 1/4
          + 37/80*ln43
          + 1001/1280*phi1916
          - 105/64*phi134
          - 1/4*al
          - 3/10*al*ln43
          + 33/80*al*phi1916
          - 1/2*al*phi134
          - 1/4*al^2
          + 1/80*al^2*ln43
          - 387/1280*al^2*phi1916
          + 27/64*al^2*phi134
          + 1/4*al^3
          + 9/20*al^3*ln43
          - 81/640*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p1(m2)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p2(m2)*gg^4 * (
          + 1/4
          + 37/80*ln43
          + 1001/1280*phi1916
          - 105/64*phi134
          - 1/4*al
          - 3/10*al*ln43
          + 33/80*al*phi1916
          - 1/2*al*phi134
          - 1/4*al^2
          + 1/80*al^2*ln43
          - 387/1280*al^2*phi1916
          + 27/64*al^2*phi134
          + 1/4*al^3
          + 9/20*al^3*ln43
          - 81/640*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p3(m2)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p1(m1)*gg^4 * (
          + 1/4
          + 37/80*ln43
          + 1001/1280*phi1916
          - 105/64*phi134
          - 1/4*al
          - 3/10*al*ln43
          + 33/80*al*phi1916
          - 1/2*al*phi134
          - 1/4*al^2
          + 1/80*al^2*ln43
          - 387/1280*al^2*phi1916
          + 27/64*al^2*phi134
          + 1/4*al^3
          + 9/20*al^3*ln43
          - 81/640*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p2(m1)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p3(m1)*gg^4 * (
          + 3/8
          - 27/20*ln43
          + 2121/1280*phi1916
          - 87/32*phi134
          - 3/8*al
          + 27/80*al*ln43
          + 891/1280*al*phi1916
          - 51/64*al*phi134
          - 3/8*al^2
          - 9/40*al^2*ln43
          - 459/1280*al^2*phi1916
          + 9/16*al^2*phi134
          + 3/8*al^3
          + 27/40*al^3*ln43
          - 243/1280*al^3*phi1916
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccgg A1,A2,A3,A4}_{A m2,m3,m5} =

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          + 1389/5120*Nc
          - 489/2048*Nc*ln43
          + 4473/163840*Nc*phi1916
          - 603/8192*Nc*phi134
          - 309/1280*al*Nc
          - 4467/102400*al*Nc*ln43
          - 26823/819200*al*Nc*phi1916
          + 2217/16384*al*Nc*phi134
          - 99/1024*al^2*Nc
          + 1431/25600*al^2*Nc*ln43
          + 40311/819200*al^2*Nc*phi1916
          - 9/256*al^2*Nc*phi134
          + 171/2560*al^3*Nc
          + 8793/102400*al^3*Nc*ln43
          - 11853/819200*al^3*Nc*phi1916
          - 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          + 1179/5120*Nc
          - 128487/102400*Nc*ln43
          + 43461/409600*Nc*phi1916
          - 1359/16384*Nc*phi134
          - 351/2560*al*Nc
          + 3609/25600*al*Nc*ln43
          - 34083/409600*al*Nc*phi1916
          + 447/4096*al*Nc*phi134
          - 693/5120*al^2*Nc
          + 6189/102400*al^2*Nc*ln43
          - 1017/409600*al^2*Nc*phi1916
          + 693/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          - 1269/51200*al^3*Nc*ln43
          - 1161/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          + 27/2560*Nc
          + 35457/102400*Nc*ln43
          - 29637/819200*Nc*phi1916
          - 747/16384*Nc*phi134
          + 117/1280*al*Nc
          - 34821/102400*al*Nc*ln43
          - 26289/819200*al*Nc*phi1916
          + 447/16384*al*Nc*phi134
          - 369/2560*al^2*Nc
          - 7329/102400*al^2*Nc*ln43
          + 58689/819200*al^2*Nc*phi1916
          - 549/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          + 25893/102400*al^3*Nc*ln43
          - 31563/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          - 69/5120*Nc
          + 39993/102400*Nc*ln43
          - 29019/409600*Nc*phi1916
          + 2001/16384*Nc*phi134
          - 183/2560*al*Nc
          - 18477/25600*al*Nc*ln43
          + 62889/409600*al*Nc*phi1916
          - 543/4096*al*Nc*phi134
          + 579/5120*al^2*Nc
          + 108357/102400*al^2*Nc*ln43
          - 30681/409600*al^2*Nc*phi1916
          - 819/16384*al^2*Nc*phi134
          - 9/320*al^3*Nc
          - 13221/51200*al^3*Nc*ln43
          + 16011/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          + 43/1280*Nc
          - 23483/102400*Nc*ln43
          - 10767/819200*Nc*phi1916
          + 897/16384*Nc*phi134
          - 199/2560*al*Nc
          - 129677/102400*al*Nc*ln43
          + 76017/819200*al*Nc*phi1916
          + 303/16384*al*Nc*phi134
          + 1/32*al^2*Nc
          + 106243/102400*al^2*Nc*ln43
          - 38373/819200*al^2*Nc*phi1916
          - 873/16384*al^2*Nc*phi134
          + 33/2560*al^3*Nc
          - 5883/102400*al^3*Nc*ln43
          + 6723/819200*al^3*Nc*phi1916
          - 135/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 111/512*Nc
          - 30507/102400*Nc*ln43
          - 117873/819200*Nc*phi1916
          - 999/16384*Nc*phi134
          - 3003/5120*al*Nc
          + 2523/25600*al*Nc*ln43
          - 102717/819200*al*Nc*phi1916
          + 165/512*al*Nc*phi134
          + 399/1280*al^2*Nc
          + 39777/102400*al^2*Nc*ln43
          + 21213/819200*al^2*Nc*phi1916
          - 2835/16384*al^2*Nc*phi134
          + 297/5120*al^3*Nc
          - 7281/51200*al^3*Nc*ln43
          + 12177/819200*al^3*Nc*phi1916
          - 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 183/1024*Nc
          + 53331/51200*Nc*ln43
          - 199707/819200*Nc*phi1916
          + 297/8192*Nc*phi134
          - 789/5120*al*Nc
          - 10401/12800*al*Nc*ln43
          + 45873/819200*al*Nc*phi1916
          + 189/4096*al*Nc*phi134
          + 1803/5120*al^2*Nc
          + 1395/2048*al^2*Nc*ln43
          - 6669/163840*al^2*Nc*phi1916
          - 1251/8192*al^2*Nc*phi134
          - 99/5120*al^3*Nc
          - 1701/25600*al^3*Nc*ln43
          + 4779/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 327/5120*Nc
          - 116853/51200*Nc*ln43
          + 5811/819200*Nc*phi1916
          + 1029/8192*Nc*phi134
          - 843/5120*al*Nc
          + 2379/12800*al*Nc*ln43
          - 16257/819200*al*Nc*phi1916
          + 231/4096*al*Nc*phi134
          + 69/1024*al^2*Nc
          + 16587/51200*al^2*Nc*ln43
          - 26439/819200*al^2*Nc*phi1916
          - 135/8192*al^2*Nc*phi134
          + 171/5120*al^3*Nc
          - 57/1024*al^3*Nc*ln43
          + 657/163840*al^3*Nc*phi1916
          - 27/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 3/5120*Nc
          - 4047/4096*Nc*ln43
          - 1281/10240*Nc*phi1916
          + 2121/16384*Nc*phi134
          - 1287/5120*al*Nc
          - 28623/102400*al*Nc*ln43
          + 1827/204800*al*Nc*phi1916
          + 1857/16384*al*Nc*phi134
          + 1143/5120*al^2*Nc
          + 39171/102400*al^2*Nc*ln43
          + 903/102400*al^2*Nc*phi1916
          - 1821/16384*al^2*Nc*phi134
          + 147/5120*al^3*Nc
          + 9027/102400*al^3*Nc*ln43
          - 3213/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          + 173/1024*Nc
          + 54637/102400*Nc*ln43
          - 363/12800*Nc*phi1916
          - 1875/16384*Nc*phi134
          - 41/1280*al*Nc
          + 9419/12800*al*Nc*ln43
          - 17853/204800*al*Nc*phi1916
          + 165/2048*al*Nc*phi134
          - 947/5120*al^2*Nc
          - 16627/20480*al^2*Nc*ln43
          + 1551/20480*al^2*Nc*phi1916
          + 801/16384*al^2*Nc*phi134
          + 123/2560*al^3*Nc
          + 7773/51200*al^3*Nc*ln43
          - 5049/204800*al^3*Nc*phi1916
          - 27/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          + 153/512*Nc
          - 64527/102400*Nc*ln43
          + 44247/819200*Nc*phi1916
          - 2283/16384*Nc*phi134
          - 3/40*al*Nc
          + 71979/102400*al*Nc*ln43
          - 100509/819200*al*Nc*phi1916
          + 2463/16384*al*Nc*phi134
          - 771/2560*al^2*Nc
          - 98097/102400*al^2*Nc*ln43
          + 71397/819200*al^2*Nc*phi1916
          + 1467/16384*al^2*Nc*phi134
          + 99/1280*al^3*Nc
          + 7569/20480*al^3*Nc*ln43
          - 9747/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 201/1280*Nc
          + 13881/102400*Nc*ln43
          + 56469/819200*Nc*phi1916
          - 795/16384*Nc*phi134
          + 459/1024*al*Nc
          + 4749/25600*al*Nc*ln43
          - 14031/819200*al*Nc*phi1916
          - 141/1024*al*Nc*phi134
          - 909/2560*al^2*Nc
          - 3423/20480*al^2*Nc*ln43
          - 573/163840*al^2*Nc*phi1916
          + 2409/16384*al^2*Nc*phi134
          + 327/5120*al^3*Nc
          + 1719/51200*al^3*Nc*ln43
          - 10773/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          + 21/5120*Nc
          + 62607/51200*Nc*ln43
          + 17781/819200*Nc*phi1916
          - 699/8192*Nc*phi134
          + 1299/5120*al*Nc
          + 8421/25600*al*Nc*ln43
          - 23259/819200*al*Nc*phi1916
          - 21/256*al*Nc*phi134
          - 1581/5120*al^2*Nc
          - 1269/2048*al^2*Nc*ln43
          + 14523/163840*al^2*Nc*phi1916
          + 549/8192*al^2*Nc*phi134
          + 261/5120*al^3*Nc
          + 2469/12800*al^3*Nc*ln43
          - 28737/819200*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 1281/5120*Nc
          - 98157/51200*Nc*ln43
          + 214689/819200*Nc*phi1916
          + 369/8192*Nc*phi134
          + 1119/5120*al*Nc
          + 7581/12800*al*Nc*ln43
          + 27837/819200*al*Nc*phi1916
          - 531/4096*al*Nc*phi134
          - 2841/5120*al^2*Nc
          - 20997/51200*al^2*Nc*ln43
          + 25299/819200*al^2*Nc*phi1916
          + 1845/8192*al^2*Nc*phi134
          + 441/5120*al^3*Nc
          + 243/5120*al^3*Nc*ln43
          - 729/32768*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 777/5120*Nc
          - 64131/102400*Nc*ln43
          + 11817/102400*Nc*phi1916
          - 99/16384*Nc*phi134
          + 1173/5120*al*Nc
          + 1941/20480*al*Nc*ln43
          - 45/4096*al*Nc*phi1916
          - 1335/16384*al*Nc*phi134
          - 2517/5120*al^2*Nc
          - 46137/102400*al^2*Nc*ln43
          + 10539/102400*al^2*Nc*phi1916
          + 1575/16384*al^2*Nc*phi134
          + 567/5120*al^3*Nc
          + 33363/102400*al^3*Nc*ln43
          - 6831/102400*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p2(m3)*gg^4*mu^-2 * (
          - 21/1280*Nc
          + 71961/102400*Nc*ln43
          - 53211/819200*Nc*phi1916
          - 123/16384*Nc*phi134
          - 93/1024*al*Nc
          - 3621/25600*al*Nc*ln43
          + 48849/819200*al*Nc*phi1916
          - 3/2048*al*Nc*phi134
          + 231/2560*al^2*Nc
          + 2409/20480*al^2*Nc*ln43
          + 519/32768*al^2*Nc*phi1916
          - 1071/16384*al^2*Nc*phi134
          + 87/5120*al^3*Nc
          - 3561/51200*al^3*Nc*ln43
          + 5787/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p3(m3)*gg^4*mu^-2 * (
          + 363/5120*Nc
          + 56727/51200*Nc*ln43
          - 10089/819200*Nc*phi1916
          - 951/8192*Nc*phi134
          - 51/1024*al*Nc
          - 531/1024*al*Nc*ln43
          + 279/32768*al*Nc*phi1916
          + 123/2048*al*Nc*phi134
          - 219/5120*al^2*Nc
          + 4419/51200*al^2*Nc*ln43
          + 3117/819200*al^2*Nc*phi1916
          + 9/8192*al^2*Nc*phi134
          + 111/5120*al^3*Nc
          + 351/12800*al^3*Nc*ln43
          - 4803/819200*al^3*Nc*phi1916
          - 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m3)*p3(m2)*gg^4*mu^-2 * (
          + 81/5120*Nc
          + 29331/51200*Nc*ln43
          - 16047/819200*Nc*phi1916
          - 495/8192*Nc*phi134
          + 279/5120*al*Nc
          - 207/2560*al*Nc*ln43
          + 1569/163840*al*Nc*phi1916
          - 75/4096*al*Nc*phi134
          - 441/5120*al^2*Nc
          + 5067/51200*al^2*Nc*ln43
          - 8109/819200*al^2*Nc*phi1916
          + 261/8192*al^2*Nc*phi134
          + 81/5120*al^3*Nc
          - 729/25600*al^3*Nc*ln43
          - 2889/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          + 1269/5120*Nc
          + 49401/102400*Nc*ln43
          + 8013/102400*Nc*phi1916
          - 3687/16384*Nc*phi134
          - 831/5120*al*Nc
          - 7587/20480*al*Nc*ln43
          - 255/8192*al*Nc*phi1916
          + 2433/16384*al*Nc*phi134
          - 141/1024*al^2*Nc
          - 6573/102400*al^2*Nc*ln43
          + 177/12800*al^2*Nc*phi1916
          + 531/16384*al^2*Nc*phi134
          + 267/5120*al^3*Nc
          + 14307/102400*al^3*Nc*ln43
          - 5283/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          - 2243/10240*Nc
          + 1773/8192*Nc*ln43
          - 6729/81920*Nc*phi1916
          - 1995/32768*Nc*phi134
          + 161/2048*al*Nc
          + 76773/204800*al*Nc*ln43
          + 993/409600*al*Nc*phi1916
          + 21/32768*al*Nc*phi134
          + 1039/10240*al^2*Nc
          + 22839/204800*al^2*Nc*ln43
          - 18291/409600*al^2*Nc*phi1916
          + 807/32768*al^2*Nc*phi134
          + 399/10240*al^3*Nc
          - 28737/204800*al^3*Nc*ln43
          + 2943/409600*al^3*Nc*phi1916
          - 369/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 3233/10240*Nc
          + 223209/204800*Nc*ln43
          - 83277/819200*Nc*phi1916
          + 273/32768*Nc*phi134
          + 3937/10240*al*Nc
          - 38493/204800*al*Nc*ln43
          + 125859/819200*al*Nc*phi1916
          - 7221/32768*al*Nc*phi134
          - 211/2048*al^2*Nc
          + 18879/204800*al^2*Nc*ln43
          - 31647/819200*al^2*Nc*phi1916
          + 3063/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          + 1521/40960*al^3*Nc*ln43
          - 2187/163840*al^3*Nc*phi1916
          + 45/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          - 3419/30720*Nc
          - 16139/204800*Nc*ln43
          + 31437/819200*Nc*phi1916
          - 1203/32768*Nc*phi134
          + 3571/30720*al*Nc
          - 28289/204800*al*Nc*ln43
          - 7863/819200*al*Nc*phi1916
          - 393/32768*al*Nc*phi134
          - 241/6144*al^2*Nc
          + 12263/40960*al^2*Nc*ln43
          - 5349/163840*al^2*Nc*phi1916
          + 651/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          - 7287/204800*al^3*Nc*ln43
          - 1629/819200*al^3*Nc*phi1916
          - 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          + 2281/30720*Nc
          + 185311/204800*Nc*ln43
          - 11097/204800*Nc*phi1916
          - 321/32768*Nc*phi134
          - 1457/30720*al*Nc
          - 16127/204800*al*Nc*ln43
          + 201/51200*al*Nc*phi1916
          + 705/32768*al*Nc*phi134
          - 1769/30720*al^2*Nc
          - 39599/204800*al^2*Nc*ln43
          + 10623/204800*al^2*Nc*phi1916
          - 591/32768*al^2*Nc*phi134
          + 63/2048*al^3*Nc
          + 4803/40960*al^3*Nc*ln43
          - 513/20480*al^3*Nc*phi1916
          + 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 591/2048*Nc
          - 80259/204800*Nc*ln43
          + 35487/819200*Nc*phi1916
          - 2235/32768*Nc*phi134
          - 6123/10240*al*Nc
          + 107703/204800*al*Nc*ln43
          - 76869/819200*al*Nc*phi1916
          + 10527/32768*al*Nc*phi134
          + 3381/10240*al^2*Nc
          - 21669/204800*al^2*Nc*ln43
          + 123597/819200*al^2*Nc*phi1916
          - 8397/32768*al^2*Nc*phi134
          - 213/10240*al^3*Nc
          + 153/8192*al^3*Nc*ln43
          - 7803/163840*al^3*Nc*phi1916
          + 2025/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 2661/10240*Nc
          + 78087/204800*Nc*ln43
          - 24399/204800*Nc*phi1916
          + 4263/32768*Nc*phi134
          + 5613/10240*al*Nc
          - 44991/204800*al*Nc*ln43
          + 28107/204800*al*Nc*phi1916
          - 11487/32768*al*Nc*phi134
          - 3963/10240*al^2*Nc
          + 94521/204800*al^2*Nc*ln43
          - 16317/204800*al^2*Nc*phi1916
          + 5913/32768*al^2*Nc*phi134
          + 1011/10240*al^3*Nc
          - 2817/204800*al^3*Nc*ln43
          + 1809/204800*al^3*Nc*phi1916
          - 1377/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          + 3487/10240*Nc
          - 60129/40960*Nc*ln43
          + 8001/40960*Nc*phi1916
          - 69/32768*Nc*phi134
          - 4679/10240*al*Nc
          + 64341/204800*al*Nc*ln43
          - 7851/102400*al*Nc*phi1916
          + 5973/32768*al*Nc*phi134
          + 1057/10240*al^2*Nc
          + 14613/204800*al^2*Nc*ln43
          + 11769/204800*al^2*Nc*phi1916
          - 4299/32768*al^2*Nc*phi134
          + 27/2048*al^3*Nc
          + 891/204800*al^3*Nc*ln43
          - 459/25600*al^3*Nc*phi1916
          + 315/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p3(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          + 299/2048*Nc
          - 70173/204800*Nc*ln43
          + 11091/204800*Nc*phi1916
          + 579/32768*Nc*phi134
          - 659/10240*al*Nc
          - 86703/204800*al*Nc*ln43
          - 5979/204800*al*Nc*phi1916
          + 2289/32768*al*Nc*phi134
          - 1487/10240*al^2*Nc
          + 9057/40960*al^2*Nc*ln43
          + 3813/40960*al^2*Nc*phi1916
          - 2811/32768*al^2*Nc*phi134
          + 651/10240*al^3*Nc
          + 53991/204800*al^3*Nc*ln43
          - 12177/204800*al^3*Nc*phi1916
          + 711/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p1(m5)*gg^4 * (
          + 119/1280*Nc
          + 599/3200*Nc*ln43
          - 947/204800*Nc*phi1916
          + 1/1024*Nc*phi134
          - 211/1280*al*Nc
          - 1499/12800*al*Nc*ln43
          - 207/204800*al*Nc*phi1916
          + 195/2048*al*Nc*phi134
          + 13/256*al^2*Nc
          - 83/1280*al^2*Nc*ln43
          + 1227/40960*al^2*Nc*phi1916
          - 27/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p2(m5)*gg^4 * (
          + 103/1280*Nc
          - 5711/25600*Nc*ln43
          - 4837/102400*Nc*phi1916
          + 537/4096*Nc*phi134
          - 217/1280*al*Nc
          + 1929/25600*al*Nc*ln43
          - 13257/102400*al*Nc*phi1916
          + 1169/4096*al*Nc*phi134
          + 25/256*al^2*Nc
          + 47/5120*al^2*Nc*ln43
          - 891/20480*al^2*Nc*phi1916
          + 99/4096*al^2*Nc*phi134
          - 11/1280*al^3*Nc
          - 453/25600*al^3*Nc*ln43
          + 549/102400*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m3)*p3(m5)*gg^4 * (
          - 1/16*Nc
          + 199/1024*Nc*ln43
          + 367/8192*Nc*phi1916
          - 237/4096*Nc*phi134
          + 17/128*al*Nc
          - 243/1024*al*Nc*ln43
          + 1107/8192*al*Nc*phi1916
          - 1063/4096*al*Nc*phi134
          - 5/64*al^2*Nc
          + 533/5120*al^2*Nc*ln43
          + 1377/40960*al^2*Nc*phi1916
          - 171/4096*al^2*Nc*phi134
          + 1/128*al^3*Nc
          + 327/5120*al^3*Nc*ln43
          - 747/40960*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p1(m3)*gg^4 * (
          - 13/256*Nc
          + 79/640*Nc*ln43
          + 2033/40960*Nc*phi1916
          + 97/1024*Nc*phi134
          - 83/1280*al*Nc
          - 3267/12800*al*Nc*ln43
          + 25569/204800*al*Nc*phi1916
          - 133/2048*al*Nc*phi134
          + 121/1280*al^2*Nc
          + 1477/6400*al^2*Nc*ln43
          - 9153/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p2(m3)*gg^4 * (
          - 241/1280*Nc
          - 23/25600*Nc*ln43
          + 13059/102400*Nc*phi1916
          - 239/4096*Nc*phi134
          + 287/1280*al*Nc
          + 2841/25600*al*Nc*ln43
          + 38547/102400*al*Nc*phi1916
          - 2879/4096*al*Nc*phi134
          - 91/1280*al^2*Nc
          + 9667/25600*al^2*Nc*ln43
          - 6111/102400*al^2*Nc*phi1916
          + 123/4096*al^2*Nc*phi134
          + 9/256*al^3*Nc
          - 417/5120*al^3*Nc*ln43
          + 261/20480*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p3(m3)*gg^4 * (
          - 1/640*Nc
          + 339/25600*Nc*ln43
          + 9901/204800*Nc*phi1916
          + 287/4096*Nc*phi134
          + 7/320*al*Nc
          - 6111/25600*al*Nc*ln43
          + 24901/204800*al*Nc*phi1916
          - 691/4096*al*Nc*phi134
          - 5/128*al^2*Nc
          + 2369/5120*al^2*Nc*ln43
          - 2109/40960*al^2*Nc*phi1916
          + 9/4096*al^2*Nc*phi134
          + 3/160*al^3*Nc
          - 473/25600*al^3*Nc*ln43
          + 543/204800*al^3*Nc*phi1916
          - 21/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p1(m2)*gg^4 * (
          + 7/1280*Nc
          - 1663/3200*Nc*ln43
          + 6589/204800*Nc*phi1916
          - 251/1024*Nc*phi134
          + 13/1280*al*Nc
          + 5997/12800*al*Nc*ln43
          - 16479/204800*al*Nc*phi1916
          - 85/2048*al*Nc*phi134
          - 47/1280*al^2*Nc
          - 839/6400*al^2*Nc*ln43
          + 10071/204800*al^2*Nc*phi1916
          - 15/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p2(m2)*gg^4 * (
          + 61/1280*Nc
          + 10413/25600*Nc*ln43
          - 2477/51200*Nc*phi1916
          - 835/4096*Nc*phi134
          - 119/1280*al*Nc
          + 4773/25600*al*Nc*ln43
          - 3721/25600*al*Nc*phi1916
          + 965/4096*al*Nc*phi134
          + 11/256*al^2*Nc
          - 329/1024*al^2*Nc*ln43
          + 111/2048*al^2*Nc*phi1916
          - 81/4096*al^2*Nc*phi134
          + 3/1280*al^3*Nc
          + 1039/25600*al^3*Nc*ln43
          - 57/6400*al^3*Nc*phi1916
          + 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p3(m2)*gg^4 * (
          + 29/320*Nc
          - 2537/25600*Nc*ln43
          - 12933/204800*Nc*phi1916
          - 341/4096*Nc*phi134
          - 25/128*al*Nc
          + 513/5120*al*Nc*ln43
          - 11853/40960*al*Nc*phi1916
          + 2185/4096*al*Nc*phi134
          + 19/160*al^2*Nc
          - 6479/25600*al^2*Nc*ln43
          + 11889/204800*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 9/640*al^3*Nc
          + 2451/25600*al^3*Nc*ln43
          - 4491/204800*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          + 1389/5120*Nc
          - 489/2048*Nc*ln43
          + 4473/163840*Nc*phi1916
          - 603/8192*Nc*phi134
          - 309/1280*al*Nc
          - 4467/102400*al*Nc*ln43
          - 26823/819200*al*Nc*phi1916
          + 2217/16384*al*Nc*phi134
          - 99/1024*al^2*Nc
          + 1431/25600*al^2*Nc*ln43
          + 40311/819200*al^2*Nc*phi1916
          - 9/256*al^2*Nc*phi134
          + 171/2560*al^3*Nc
          + 8793/102400*al^3*Nc*ln43
          - 11853/819200*al^3*Nc*phi1916
          - 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          + 27/2560*Nc
          + 35457/102400*Nc*ln43
          - 29637/819200*Nc*phi1916
          - 747/16384*Nc*phi134
          + 117/1280*al*Nc
          - 34821/102400*al*Nc*ln43
          - 26289/819200*al*Nc*phi1916
          + 447/16384*al*Nc*phi134
          - 369/2560*al^2*Nc
          - 7329/102400*al^2*Nc*ln43
          + 58689/819200*al^2*Nc*phi1916
          - 549/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          + 25893/102400*al^3*Nc*ln43
          - 31563/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          + 1179/5120*Nc
          - 128487/102400*Nc*ln43
          + 43461/409600*Nc*phi1916
          - 1359/16384*Nc*phi134
          - 351/2560*al*Nc
          + 3609/25600*al*Nc*ln43
          - 34083/409600*al*Nc*phi1916
          + 447/4096*al*Nc*phi134
          - 693/5120*al^2*Nc
          + 6189/102400*al^2*Nc*ln43
          - 1017/409600*al^2*Nc*phi1916
          + 693/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          - 1269/51200*al^3*Nc*ln43
          - 1161/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          + 153/512*Nc
          - 64527/102400*Nc*ln43
          + 44247/819200*Nc*phi1916
          - 2283/16384*Nc*phi134
          - 3/40*al*Nc
          + 71979/102400*al*Nc*ln43
          - 100509/819200*al*Nc*phi1916
          + 2463/16384*al*Nc*phi134
          - 771/2560*al^2*Nc
          - 98097/102400*al^2*Nc*ln43
          + 71397/819200*al^2*Nc*phi1916
          + 1467/16384*al^2*Nc*phi134
          + 99/1280*al^3*Nc
          + 7569/20480*al^3*Nc*ln43
          - 9747/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          + 173/1024*Nc
          + 54637/102400*Nc*ln43
          - 363/12800*Nc*phi1916
          - 1875/16384*Nc*phi134
          - 41/1280*al*Nc
          + 9419/12800*al*Nc*ln43
          - 17853/204800*al*Nc*phi1916
          + 165/2048*al*Nc*phi134
          - 947/5120*al^2*Nc
          - 16627/20480*al^2*Nc*ln43
          + 1551/20480*al^2*Nc*phi1916
          + 801/16384*al^2*Nc*phi134
          + 123/2560*al^3*Nc
          + 7773/51200*al^3*Nc*ln43
          - 5049/204800*al^3*Nc*phi1916
          - 27/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 777/5120*Nc
          - 64131/102400*Nc*ln43
          + 11817/102400*Nc*phi1916
          - 99/16384*Nc*phi134
          + 1173/5120*al*Nc
          + 1941/20480*al*Nc*ln43
          - 45/4096*al*Nc*phi1916
          - 1335/16384*al*Nc*phi134
          - 2517/5120*al^2*Nc
          - 46137/102400*al^2*Nc*ln43
          + 10539/102400*al^2*Nc*phi1916
          + 1575/16384*al^2*Nc*phi134
          + 567/5120*al^3*Nc
          + 33363/102400*al^3*Nc*ln43
          - 6831/102400*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          + 1281/5120*Nc
          - 98157/51200*Nc*ln43
          + 214689/819200*Nc*phi1916
          + 369/8192*Nc*phi134
          + 1119/5120*al*Nc
          + 7581/12800*al*Nc*ln43
          + 27837/819200*al*Nc*phi1916
          - 531/4096*al*Nc*phi134
          - 2841/5120*al^2*Nc
          - 20997/51200*al^2*Nc*ln43
          + 25299/819200*al^2*Nc*phi1916
          + 1845/8192*al^2*Nc*phi134
          + 441/5120*al^3*Nc
          + 243/5120*al^3*Nc*ln43
          - 729/32768*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 21/5120*Nc
          + 62607/51200*Nc*ln43
          + 17781/819200*Nc*phi1916
          - 699/8192*Nc*phi134
          + 1299/5120*al*Nc
          + 8421/25600*al*Nc*ln43
          - 23259/819200*al*Nc*phi1916
          - 21/256*al*Nc*phi134
          - 1581/5120*al^2*Nc
          - 1269/2048*al^2*Nc*ln43
          + 14523/163840*al^2*Nc*phi1916
          + 549/8192*al^2*Nc*phi134
          + 261/5120*al^3*Nc
          + 2469/12800*al^3*Nc*ln43
          - 28737/819200*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 201/1280*Nc
          + 13881/102400*Nc*ln43
          + 56469/819200*Nc*phi1916
          - 795/16384*Nc*phi134
          + 459/1024*al*Nc
          + 4749/25600*al*Nc*ln43
          - 14031/819200*al*Nc*phi1916
          - 141/1024*al*Nc*phi134
          - 909/2560*al^2*Nc
          - 3423/20480*al^2*Nc*ln43
          - 573/163840*al^2*Nc*phi1916
          + 2409/16384*al^2*Nc*phi134
          + 327/5120*al^3*Nc
          + 1719/51200*al^3*Nc*ln43
          - 10773/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          + 43/1280*Nc
          - 23483/102400*Nc*ln43
          - 10767/819200*Nc*phi1916
          + 897/16384*Nc*phi134
          - 199/2560*al*Nc
          - 129677/102400*al*Nc*ln43
          + 76017/819200*al*Nc*phi1916
          + 303/16384*al*Nc*phi134
          + 1/32*al^2*Nc
          + 106243/102400*al^2*Nc*ln43
          - 38373/819200*al^2*Nc*phi1916
          - 873/16384*al^2*Nc*phi134
          + 33/2560*al^3*Nc
          - 5883/102400*al^3*Nc*ln43
          + 6723/819200*al^3*Nc*phi1916
          - 135/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          - 69/5120*Nc
          + 39993/102400*Nc*ln43
          - 29019/409600*Nc*phi1916
          + 2001/16384*Nc*phi134
          - 183/2560*al*Nc
          - 18477/25600*al*Nc*ln43
          + 62889/409600*al*Nc*phi1916
          - 543/4096*al*Nc*phi134
          + 579/5120*al^2*Nc
          + 108357/102400*al^2*Nc*ln43
          - 30681/409600*al^2*Nc*phi1916
          - 819/16384*al^2*Nc*phi134
          - 9/320*al^3*Nc
          - 13221/51200*al^3*Nc*ln43
          + 16011/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 3/5120*Nc
          - 4047/4096*Nc*ln43
          - 1281/10240*Nc*phi1916
          + 2121/16384*Nc*phi134
          - 1287/5120*al*Nc
          - 28623/102400*al*Nc*ln43
          + 1827/204800*al*Nc*phi1916
          + 1857/16384*al*Nc*phi134
          + 1143/5120*al^2*Nc
          + 39171/102400*al^2*Nc*ln43
          + 903/102400*al^2*Nc*phi1916
          - 1821/16384*al^2*Nc*phi134
          + 147/5120*al^3*Nc
          + 9027/102400*al^3*Nc*ln43
          - 3213/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          + 327/5120*Nc
          - 116853/51200*Nc*ln43
          + 5811/819200*Nc*phi1916
          + 1029/8192*Nc*phi134
          - 843/5120*al*Nc
          + 2379/12800*al*Nc*ln43
          - 16257/819200*al*Nc*phi1916
          + 231/4096*al*Nc*phi134
          + 69/1024*al^2*Nc
          + 16587/51200*al^2*Nc*ln43
          - 26439/819200*al^2*Nc*phi1916
          - 135/8192*al^2*Nc*phi134
          + 171/5120*al^3*Nc
          - 57/1024*al^3*Nc*ln43
          + 657/163840*al^3*Nc*phi1916
          - 27/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 183/1024*Nc
          + 53331/51200*Nc*ln43
          - 199707/819200*Nc*phi1916
          + 297/8192*Nc*phi134
          - 789/5120*al*Nc
          - 10401/12800*al*Nc*ln43
          + 45873/819200*al*Nc*phi1916
          + 189/4096*al*Nc*phi134
          + 1803/5120*al^2*Nc
          + 1395/2048*al^2*Nc*ln43
          - 6669/163840*al^2*Nc*phi1916
          - 1251/8192*al^2*Nc*phi134
          - 99/5120*al^3*Nc
          - 1701/25600*al^3*Nc*ln43
          + 4779/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 111/512*Nc
          - 30507/102400*Nc*ln43
          - 117873/819200*Nc*phi1916
          - 999/16384*Nc*phi134
          - 3003/5120*al*Nc
          + 2523/25600*al*Nc*ln43
          - 102717/819200*al*Nc*phi1916
          + 165/512*al*Nc*phi134
          + 399/1280*al^2*Nc
          + 39777/102400*al^2*Nc*ln43
          + 21213/819200*al^2*Nc*phi1916
          - 2835/16384*al^2*Nc*phi134
          + 297/5120*al^3*Nc
          - 7281/51200*al^3*Nc*ln43
          + 12177/819200*al^3*Nc*phi1916
          - 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m2)*p2(m3)*gg^4*mu^-2 * (
          + 1269/5120*Nc
          + 49401/102400*Nc*ln43
          + 8013/102400*Nc*phi1916
          - 3687/16384*Nc*phi134
          - 831/5120*al*Nc
          - 7587/20480*al*Nc*ln43
          - 255/8192*al*Nc*phi1916
          + 2433/16384*al*Nc*phi134
          - 141/1024*al^2*Nc
          - 6573/102400*al^2*Nc*ln43
          + 177/12800*al^2*Nc*phi1916
          + 531/16384*al^2*Nc*phi134
          + 267/5120*al^3*Nc
          + 14307/102400*al^3*Nc*ln43
          - 5283/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m2)*p3(m3)*gg^4*mu^-2 * (
          + 363/5120*Nc
          + 56727/51200*Nc*ln43
          - 10089/819200*Nc*phi1916
          - 951/8192*Nc*phi134
          - 51/1024*al*Nc
          - 531/1024*al*Nc*ln43
          + 279/32768*al*Nc*phi1916
          + 123/2048*al*Nc*phi134
          - 219/5120*al^2*Nc
          + 4419/51200*al^2*Nc*ln43
          + 3117/819200*al^2*Nc*phi1916
          + 9/8192*al^2*Nc*phi134
          + 111/5120*al^3*Nc
          + 351/12800*al^3*Nc*ln43
          - 4803/819200*al^3*Nc*phi1916
          - 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m3)*p3(m2)*gg^4*mu^-2 * (
          + 81/5120*Nc
          + 29331/51200*Nc*ln43
          - 16047/819200*Nc*phi1916
          - 495/8192*Nc*phi134
          + 279/5120*al*Nc
          - 207/2560*al*Nc*ln43
          + 1569/163840*al*Nc*phi1916
          - 75/4096*al*Nc*phi134
          - 441/5120*al^2*Nc
          + 5067/51200*al^2*Nc*ln43
          - 8109/819200*al^2*Nc*phi1916
          + 261/8192*al^2*Nc*phi134
          + 81/5120*al^3*Nc
          - 729/25600*al^3*Nc*ln43
          - 2889/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          - 21/1280*Nc
          + 71961/102400*Nc*ln43
          - 53211/819200*Nc*phi1916
          - 123/16384*Nc*phi134
          - 93/1024*al*Nc
          - 3621/25600*al*Nc*ln43
          + 48849/819200*al*Nc*phi1916
          - 3/2048*al*Nc*phi134
          + 231/2560*al^2*Nc
          + 2409/20480*al^2*Nc*ln43
          + 519/32768*al^2*Nc*phi1916
          - 1071/16384*al^2*Nc*phi134
          + 87/5120*al^3*Nc
          - 3561/51200*al^3*Nc*ln43
          + 5787/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 299/2048*Nc
          - 70173/204800*Nc*ln43
          + 11091/204800*Nc*phi1916
          + 579/32768*Nc*phi134
          - 659/10240*al*Nc
          - 86703/204800*al*Nc*ln43
          - 5979/204800*al*Nc*phi1916
          + 2289/32768*al*Nc*phi134
          - 1487/10240*al^2*Nc
          + 9057/40960*al^2*Nc*ln43
          + 3813/40960*al^2*Nc*phi1916
          - 2811/32768*al^2*Nc*phi134
          + 651/10240*al^3*Nc
          + 53991/204800*al^3*Nc*ln43
          - 12177/204800*al^3*Nc*phi1916
          + 711/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          + 3487/10240*Nc
          - 60129/40960*Nc*ln43
          + 8001/40960*Nc*phi1916
          - 69/32768*Nc*phi134
          - 4679/10240*al*Nc
          + 64341/204800*al*Nc*ln43
          - 7851/102400*al*Nc*phi1916
          + 5973/32768*al*Nc*phi134
          + 1057/10240*al^2*Nc
          + 14613/204800*al^2*Nc*ln43
          + 11769/204800*al^2*Nc*phi1916
          - 4299/32768*al^2*Nc*phi134
          + 27/2048*al^3*Nc
          + 891/204800*al^3*Nc*ln43
          - 459/25600*al^3*Nc*phi1916
          + 315/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 2281/30720*Nc
          + 185311/204800*Nc*ln43
          - 11097/204800*Nc*phi1916
          - 321/32768*Nc*phi134
          - 1457/30720*al*Nc
          - 16127/204800*al*Nc*ln43
          + 201/51200*al*Nc*phi1916
          + 705/32768*al*Nc*phi134
          - 1769/30720*al^2*Nc
          - 39599/204800*al^2*Nc*ln43
          + 10623/204800*al^2*Nc*phi1916
          - 591/32768*al^2*Nc*phi134
          + 63/2048*al^3*Nc
          + 4803/40960*al^3*Nc*ln43
          - 513/20480*al^3*Nc*phi1916
          + 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 3419/30720*Nc
          - 16139/204800*Nc*ln43
          + 31437/819200*Nc*phi1916
          - 1203/32768*Nc*phi134
          + 3571/30720*al*Nc
          - 28289/204800*al*Nc*ln43
          - 7863/819200*al*Nc*phi1916
          - 393/32768*al*Nc*phi134
          - 241/6144*al^2*Nc
          + 12263/40960*al^2*Nc*ln43
          - 5349/163840*al^2*Nc*phi1916
          + 651/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          - 7287/204800*al^3*Nc*ln43
          - 1629/819200*al^3*Nc*phi1916
          - 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 2661/10240*Nc
          + 78087/204800*Nc*ln43
          - 24399/204800*Nc*phi1916
          + 4263/32768*Nc*phi134
          + 5613/10240*al*Nc
          - 44991/204800*al*Nc*ln43
          + 28107/204800*al*Nc*phi1916
          - 11487/32768*al*Nc*phi134
          - 3963/10240*al^2*Nc
          + 94521/204800*al^2*Nc*ln43
          - 16317/204800*al^2*Nc*phi1916
          + 5913/32768*al^2*Nc*phi134
          + 1011/10240*al^3*Nc
          - 2817/204800*al^3*Nc*ln43
          + 1809/204800*al^3*Nc*phi1916
          - 1377/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 591/2048*Nc
          - 80259/204800*Nc*ln43
          + 35487/819200*Nc*phi1916
          - 2235/32768*Nc*phi134
          - 6123/10240*al*Nc
          + 107703/204800*al*Nc*ln43
          - 76869/819200*al*Nc*phi1916
          + 10527/32768*al*Nc*phi134
          + 3381/10240*al^2*Nc
          - 21669/204800*al^2*Nc*ln43
          + 123597/819200*al^2*Nc*phi1916
          - 8397/32768*al^2*Nc*phi134
          - 213/10240*al^3*Nc
          + 153/8192*al^3*Nc*ln43
          - 7803/163840*al^3*Nc*phi1916
          + 2025/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          - 3233/10240*Nc
          + 223209/204800*Nc*ln43
          - 83277/819200*Nc*phi1916
          + 273/32768*Nc*phi134
          + 3937/10240*al*Nc
          - 38493/204800*al*Nc*ln43
          + 125859/819200*al*Nc*phi1916
          - 7221/32768*al*Nc*phi134
          - 211/2048*al^2*Nc
          + 18879/204800*al^2*Nc*ln43
          - 31647/819200*al^2*Nc*phi1916
          + 3063/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          + 1521/40960*al^3*Nc*ln43
          - 2187/163840*al^3*Nc*phi1916
          + 45/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p3(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 2243/10240*Nc
          + 1773/8192*Nc*ln43
          - 6729/81920*Nc*phi1916
          - 1995/32768*Nc*phi134
          + 161/2048*al*Nc
          + 76773/204800*al*Nc*ln43
          + 993/409600*al*Nc*phi1916
          + 21/32768*al*Nc*phi134
          + 1039/10240*al^2*Nc
          + 22839/204800*al^2*Nc*ln43
          - 18291/409600*al^2*Nc*phi1916
          + 807/32768*al^2*Nc*phi134
          + 399/10240*al^3*Nc
          - 28737/204800*al^3*Nc*ln43
          + 2943/409600*al^3*Nc*phi1916
          - 369/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p1(m5)*gg^4 * (
          + 119/1280*Nc
          + 599/3200*Nc*ln43
          - 947/204800*Nc*phi1916
          + 1/1024*Nc*phi134
          - 211/1280*al*Nc
          - 1499/12800*al*Nc*ln43
          - 207/204800*al*Nc*phi1916
          + 195/2048*al*Nc*phi134
          + 13/256*al^2*Nc
          - 83/1280*al^2*Nc*ln43
          + 1227/40960*al^2*Nc*phi1916
          - 27/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p2(m5)*gg^4 * (
          - 1/16*Nc
          + 199/1024*Nc*ln43
          + 367/8192*Nc*phi1916
          - 237/4096*Nc*phi134
          + 17/128*al*Nc
          - 243/1024*al*Nc*ln43
          + 1107/8192*al*Nc*phi1916
          - 1063/4096*al*Nc*phi134
          - 5/64*al^2*Nc
          + 533/5120*al^2*Nc*ln43
          + 1377/40960*al^2*Nc*phi1916
          - 171/4096*al^2*Nc*phi134
          + 1/128*al^3*Nc
          + 327/5120*al^3*Nc*ln43
          - 747/40960*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m3)*p3(m5)*gg^4 * (
          + 103/1280*Nc
          - 5711/25600*Nc*ln43
          - 4837/102400*Nc*phi1916
          + 537/4096*Nc*phi134
          - 217/1280*al*Nc
          + 1929/25600*al*Nc*ln43
          - 13257/102400*al*Nc*phi1916
          + 1169/4096*al*Nc*phi134
          + 25/256*al^2*Nc
          + 47/5120*al^2*Nc*ln43
          - 891/20480*al^2*Nc*phi1916
          + 99/4096*al^2*Nc*phi134
          - 11/1280*al^3*Nc
          - 453/25600*al^3*Nc*ln43
          + 549/102400*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p1(m3)*gg^4 * (
          + 7/1280*Nc
          - 1663/3200*Nc*ln43
          + 6589/204800*Nc*phi1916
          - 251/1024*Nc*phi134
          + 13/1280*al*Nc
          + 5997/12800*al*Nc*ln43
          - 16479/204800*al*Nc*phi1916
          - 85/2048*al*Nc*phi134
          - 47/1280*al^2*Nc
          - 839/6400*al^2*Nc*ln43
          + 10071/204800*al^2*Nc*phi1916
          - 15/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p2(m3)*gg^4 * (
          + 29/320*Nc
          - 2537/25600*Nc*ln43
          - 12933/204800*Nc*phi1916
          - 341/4096*Nc*phi134
          - 25/128*al*Nc
          + 513/5120*al*Nc*ln43
          - 11853/40960*al*Nc*phi1916
          + 2185/4096*al*Nc*phi134
          + 19/160*al^2*Nc
          - 6479/25600*al^2*Nc*ln43
          + 11889/204800*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 9/640*al^3*Nc
          + 2451/25600*al^3*Nc*ln43
          - 4491/204800*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p3(m3)*gg^4 * (
          + 61/1280*Nc
          + 10413/25600*Nc*ln43
          - 2477/51200*Nc*phi1916
          - 835/4096*Nc*phi134
          - 119/1280*al*Nc
          + 4773/25600*al*Nc*ln43
          - 3721/25600*al*Nc*phi1916
          + 965/4096*al*Nc*phi134
          + 11/256*al^2*Nc
          - 329/1024*al^2*Nc*ln43
          + 111/2048*al^2*Nc*phi1916
          - 81/4096*al^2*Nc*phi134
          + 3/1280*al^3*Nc
          + 1039/25600*al^3*Nc*ln43
          - 57/6400*al^3*Nc*phi1916
          + 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p1(m2)*gg^4 * (
          - 13/256*Nc
          + 79/640*Nc*ln43
          + 2033/40960*Nc*phi1916
          + 97/1024*Nc*phi134
          - 83/1280*al*Nc
          - 3267/12800*al*Nc*ln43
          + 25569/204800*al*Nc*phi1916
          - 133/2048*al*Nc*phi134
          + 121/1280*al^2*Nc
          + 1477/6400*al^2*Nc*ln43
          - 9153/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p2(m2)*gg^4 * (
          - 1/640*Nc
          + 339/25600*Nc*ln43
          + 9901/204800*Nc*phi1916
          + 287/4096*Nc*phi134
          + 7/320*al*Nc
          - 6111/25600*al*Nc*ln43
          + 24901/204800*al*Nc*phi1916
          - 691/4096*al*Nc*phi134
          - 5/128*al^2*Nc
          + 2369/5120*al^2*Nc*ln43
          - 2109/40960*al^2*Nc*phi1916
          + 9/4096*al^2*Nc*phi134
          + 3/160*al^3*Nc
          - 473/25600*al^3*Nc*ln43
          + 543/204800*al^3*Nc*phi1916
          - 21/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p3(m2)*gg^4 * (
          - 241/1280*Nc
          - 23/25600*Nc*ln43
          + 13059/102400*Nc*phi1916
          - 239/4096*Nc*phi134
          + 287/1280*al*Nc
          + 2841/25600*al*Nc*ln43
          + 38547/102400*al*Nc*phi1916
          - 2879/4096*al*Nc*phi134
          - 91/1280*al^2*Nc
          + 9667/25600*al^2*Nc*ln43
          - 6111/102400*al^2*Nc*phi1916
          + 123/4096*al^2*Nc*phi134
          + 9/256*al^3*Nc
          - 417/5120*al^3*Nc*ln43
          + 261/20480*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          + 27/64
          + 2421/25600*ln43
          - 71631/204800*phi1916
          + 945/4096*phi134
          - 1053/640*al
          - 41301/25600*al*ln43
          - 415899/204800*al*phi1916
          + 12951/4096*al*phi134
          + 81/40*al^2
          + 65259/25600*al^2*ln43
          + 250371/204800*al^2*phi1916
          - 10017/4096*al^2*phi134
          - 513/640*al^3
          - 26379/25600*al^3*ln43
          + 35559/204800*al^3*phi1916
          + 729/4096*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p2(m3)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p3(m3)*gg^4*mu^-2 * (
          - 117/1280
          - 43443/12800*ln43
          + 8451/204800*phi1916
          + 423/2048*phi134
          - 99/1280*al
          + 12717/6400*al*ln43
          - 219213/204800*al*phi1916
          + 549/512*al*phi134
          + 549/1280*al^2
          + 621/12800*al^2*ln43
          + 81153/204800*al^2*phi1916
          - 1269/2048*al^2*phi134
          - 333/1280*al^3
          - 1053/3200*al^3*ln43
          + 14409/204800*al^3*phi1916
          + 45/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m3)*p3(m2)*gg^4*mu^-2 * (
          - 27/256
          + 459/12800*ln43
          - 144423/204800*phi1916
          + 1593/2048*phi134
          + 27/1280*al
          + 2997/1600*al*ln43
          - 31527/204800*al*phi1916
          + 171/1024*al*phi134
          + 351/1280*al^2
          - 28809/12800*al^2*ln43
          + 95283/204800*al^2*phi1916
          - 783/2048*al^2*phi134
          - 243/1280*al^3
          + 2187/6400*al^3*ln43
          + 8667/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p2(m3)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m3)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m5)*p3(m2)*p3(m3)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p3(m2)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p1(m5)*gg^4 * (
          - 87/320
          - 5973/3200*ln43
          - 97239/51200*phi1916
          + 1497/512*phi134
          + 93/320*al
          + 2067/3200*al*ln43
          - 33219/51200*al*phi1916
          + 153/512*al*phi134
          + 15/64*al^2
          + 741/640*al^2*ln43
          + 1503/10240*al^2*phi1916
          - 189/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p2(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m3)*p3(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p1(m3)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p2(m3)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p3(m3)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p1(m2)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p2(m2)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p3(m2)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccgg A1,A2,A3,A4}_{B m1,m3,m5} =

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          + 187/2560*Nc
          + 3231/25600*Nc*ln43
          + 11463/409600*Nc*phi1916
          + 177/4096*Nc*phi134
          - 73/5120*al*Nc
          + 993/20480*al*Nc*ln43
          + 2193/81920*al*Nc*phi1916
          - 1155/16384*al*Nc*phi134
          + 7/160*al^2*Nc
          - 17031/51200*al^2*Nc*ln43
          - 19839/409600*al^2*Nc*phi1916
          + 501/8192*al^2*Nc*phi134
          - 105/1024*al^3*Nc
          - 12627/102400*al^3*Nc*ln43
          + 21411/409600*al^3*Nc*phi1916
          - 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          - 237/1024*Nc
          - 60681/51200*Nc*ln43
          - 10893/819200*Nc*phi1916
          + 1905/8192*Nc*phi134
          + 81/320*al*Nc
          + 52419/102400*al*Nc*ln43
          - 23349/819200*al*Nc*phi1916
          - 2409/16384*al*Nc*phi134
          + 243/5120*al^2*Nc
          - 171/3200*al^2*Nc*ln43
          - 24303/819200*al^2*Nc*phi1916
          + 135/4096*al^2*Nc*phi134
          - 177/2560*al^3*Nc
          - 1437/20480*al^3*Nc*ln43
          + 3069/163840*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          - 127/5120*Nc
          + 19359/51200*Nc*ln43
          - 76743/819200*Nc*phi1916
          - 51/8192*Nc*phi134
          + 371/5120*al*Nc
          - 3231/25600*al*Nc*ln43
          - 63051/819200*al*Nc*phi1916
          + 39/1024*al*Nc*phi134
          - 1/5120*al^2*Nc
          - 8373/51200*al^2*Nc*ln43
          - 15429/819200*al^2*Nc*phi1916
          + 309/8192*al^2*Nc*phi134
          - 243/5120*al^3*Nc
          - 531/12800*al^3*Nc*ln43
          + 25623/819200*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          + 807/5120*Nc
          + 43647/51200*Nc*ln43
          + 46011/819200*Nc*phi1916
          - 663/8192*Nc*phi134
          - 63/320*al*Nc
          + 9627/102400*al*Nc*ln43
          + 6723/819200*al*Nc*phi1916
          + 399/16384*al*Nc*phi134
          + 135/1024*al^2*Nc
          - 2757/12800*al^2*Nc*ln43
          - 4359/819200*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 237/2560*al^3*Nc
          - 2493/20480*al^3*Nc*ln43
          + 945/32768*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          + 569/15360*Nc
          - 42293/51200*Nc*ln43
          + 12951/819200*Nc*phi1916
          + 381/8192*Nc*phi134
          - 1057/15360*al*Nc
          + 347/1600*al*Nc*ln43
          + 4647/819200*al*Nc*phi1916
          - 39/4096*al*Nc*phi134
          + 1487/15360*al^2*Nc
          - 5429/51200*al^2*Nc*ln43
          - 15747/819200*al^2*Nc*phi1916
          - 15/8192*al^2*Nc*phi134
          - 333/5120*al^3*Nc
          - 2091/25600*al^3*Nc*ln43
          + 22149/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          - 1037/5120*Nc
          - 15577/51200*Nc*ln43
          + 33999/819200*Nc*phi1916
          + 489/8192*Nc*phi134
          + 281/2560*al*Nc
          + 2173/4096*al*Nc*ln43
          - 921/163840*al*Nc*phi1916
          - 1623/16384*al*Nc*phi134
          + 787/5120*al^2*Nc
          - 5777/25600*al^2*Nc*ln43
          - 23667/819200*al^2*Nc*phi1916
          + 9/2048*al^2*Nc*phi134
          - 39/640*al^3*Nc
          - 9663/102400*al^3*Nc*ln43
          + 13473/819200*al^3*Nc*phi1916
          + 189/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 87/1280*Nc
          + 27123/25600*Nc*ln43
          - 2949/102400*Nc*phi1916
          - 165/4096*Nc*phi134
          - 57/640*al*Nc
          - 13179/25600*al*Nc*ln43
          + 9879/204800*al*Nc*phi1916
          + 105/4096*al*Nc*phi134
          + 309/1280*al^2*Nc
          + 7569/25600*al^2*Nc*ln43
          - 1443/25600*al^2*Nc*phi1916
          - 207/4096*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 3513/25600*al^3*Nc*ln43
          + 6363/204800*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          - 363/2560*Nc
          - 56727/25600*Nc*ln43
          + 10089/409600*Nc*phi1916
          + 951/4096*Nc*phi134
          + 51/512*al*Nc
          + 531/512*al*Nc*ln43
          - 279/16384*al*Nc*phi1916
          - 123/1024*al*Nc*phi134
          + 219/2560*al^2*Nc
          - 4419/25600*al^2*Nc*ln43
          - 3117/409600*al^2*Nc*phi1916
          - 9/4096*al^2*Nc*phi134
          - 111/2560*al^3*Nc
          - 351/6400*al^3*Nc*ln43
          + 4803/409600*al^3*Nc*phi1916
          + 15/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          + 569/15360*Nc
          - 42293/51200*Nc*ln43
          + 12951/819200*Nc*phi1916
          + 381/8192*Nc*phi134
          - 1057/15360*al*Nc
          + 347/1600*al*Nc*ln43
          + 4647/819200*al*Nc*phi1916
          - 39/4096*al*Nc*phi134
          + 1487/15360*al^2*Nc
          - 5429/51200*al^2*Nc*ln43
          - 15747/819200*al^2*Nc*phi1916
          - 15/8192*al^2*Nc*phi134
          - 333/5120*al^3*Nc
          - 2091/25600*al^3*Nc*ln43
          + 22149/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          - 1887/5120*Nc
          + 47319/51200*Nc*ln43
          + 23337/819200*Nc*phi1916
          + 549/8192*Nc*phi134
          + 183/512*al*Nc
          - 19797/102400*al*Nc*ln43
          + 111717/819200*al*Nc*phi1916
          - 3945/16384*al*Nc*phi134
          + 921/5120*al^2*Nc
          + 159/2560*al^2*Nc*ln43
          - 4221/32768*al^2*Nc*phi1916
          + 315/4096*al^2*Nc*phi134
          - 27/160*al^3*Nc
          - 18801/102400*al^3*Nc*ln43
          + 42471/819200*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          - 147/5120*Nc
          + 543/51200*Nc*ln43
          + 62109/819200*Nc*phi1916
          - 507/8192*Nc*phi134
          + 51/1024*al*Nc
          - 7839/25600*al*Nc*ln43
          - 35559/819200*al*Nc*phi1916
          + 15/512*al*Nc*phi134
          + 291/5120*al^2*Nc
          - 18213/51200*al^2*Nc*ln43
          - 58329/819200*al^2*Nc*phi1916
          + 621/8192*al^2*Nc*phi134
          - 399/5120*al^3*Nc
          - 63/12800*al^3*Nc*ln43
          + 31779/819200*al^3*Nc*phi1916
          - 81/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          - 1461/5120*Nc
          + 12267/51200*Nc*ln43
          + 13791/819200*Nc*phi1916
          + 141/8192*Nc*phi134
          + 75/512*al*Nc
          + 1929/102400*al*Nc*ln43
          - 25269/819200*al*Nc*phi1916
          - 291/16384*al*Nc*phi134
          + 963/5120*al^2*Nc
          - 513/5120*al^2*Nc*ln43
          - 2007/163840*al^2*Nc*phi1916
          - 81/2048*al^2*Nc*phi134
          - 63/1280*al^3*Nc
          - 11403/102400*al^3*Nc*ln43
          + 16713/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          - 183/2560*Nc
          + 22413/25600*Nc*ln43
          - 7491/409600*Nc*phi1916
          - 333/4096*Nc*phi134
          - 33/512*al*Nc
          + 141/640*al*Nc*ln43
          - 7371/81920*al*Nc*phi1916
          + 171/2048*al*Nc*phi134
          + 519/2560*al^2*Nc
          - 6939/25600*al^2*Nc*ln43
          + 4023/409600*al^2*Nc*phi1916
          - 297/4096*al^2*Nc*phi134
          - 171/2560*al^3*Nc
          + 243/12800*al^3*Nc*ln43
          + 6723/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 81/2560*Nc
          - 29331/25600*Nc*ln43
          + 16047/409600*Nc*phi1916
          + 495/4096*Nc*phi134
          - 279/2560*al*Nc
          + 207/1280*al*Nc*ln43
          - 1569/81920*al*Nc*phi1916
          + 75/2048*al*Nc*phi134
          + 441/2560*al^2*Nc
          - 5067/25600*al^2*Nc*ln43
          + 8109/409600*al^2*Nc*phi1916
          - 261/4096*al^2*Nc*phi134
          - 81/2560*al^3*Nc
          + 729/12800*al^3*Nc*ln43
          + 2889/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 147/5120*Nc
          + 543/51200*Nc*ln43
          + 62109/819200*Nc*phi1916
          - 507/8192*Nc*phi134
          + 51/1024*al*Nc
          - 7839/25600*al*Nc*ln43
          - 35559/819200*al*Nc*phi1916
          + 15/512*al*Nc*phi134
          + 291/5120*al^2*Nc
          - 18213/51200*al^2*Nc*ln43
          - 58329/819200*al^2*Nc*phi1916
          + 621/8192*al^2*Nc*phi134
          - 399/5120*al^3*Nc
          - 63/12800*al^3*Nc*ln43
          + 31779/819200*al^3*Nc*phi1916
          - 81/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p2(m3)*gg^4*mu^-2 * (
          - 1233/5120*Nc
          + 9303/10240*Nc*ln43
          - 11457/163840*Nc*phi1916
          + 1053/8192*Nc*phi134
          + 117/2560*al*Nc
          + 4077/20480*al*Nc*ln43
          + 18891/163840*al*Nc*phi1916
          - 2235/16384*al*Nc*phi134
          + 1431/5120*al^2*Nc
          + 57/5120*al^2*Nc*ln43
          - 11331/163840*al^2*Nc*phi1916
          - 9/1024*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 4671/20480*al^3*Nc*ln43
          + 6777/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p3(m3)*gg^4*mu^-2 * (
          - 87/1280*Nc
          + 27123/25600*Nc*ln43
          - 2949/102400*Nc*phi1916
          - 165/4096*Nc*phi134
          - 57/640*al*Nc
          - 13179/25600*al*Nc*ln43
          + 9879/204800*al*Nc*phi1916
          + 105/4096*al*Nc*phi134
          + 309/1280*al^2*Nc
          + 7569/25600*al^2*Nc*ln43
          - 1443/25600*al^2*Nc*phi1916
          - 207/4096*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 3513/25600*al^3*Nc*ln43
          + 6363/204800*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m3)*p3(m1)*gg^4*mu^-2 * (
          - 183/2560*Nc
          + 22413/25600*Nc*ln43
          - 7491/409600*Nc*phi1916
          - 333/4096*Nc*phi134
          - 33/512*al*Nc
          + 141/640*al*Nc*ln43
          - 7371/81920*al*Nc*phi1916
          + 171/2048*al*Nc*phi134
          + 519/2560*al^2*Nc
          - 6939/25600*al^2*Nc*ln43
          + 4023/409600*al^2*Nc*phi1916
          - 297/4096*al^2*Nc*phi134
          - 171/2560*al^3*Nc
          + 243/12800*al^3*Nc*ln43
          + 6723/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 127/5120*Nc
          + 19359/51200*Nc*ln43
          - 76743/819200*Nc*phi1916
          - 51/8192*Nc*phi134
          + 371/5120*al*Nc
          - 3231/25600*al*Nc*ln43
          - 63051/819200*al*Nc*phi1916
          + 39/1024*al*Nc*phi134
          - 1/5120*al^2*Nc
          - 8373/51200*al^2*Nc*ln43
          - 15429/819200*al^2*Nc*phi1916
          + 309/8192*al^2*Nc*phi134
          - 243/5120*al^3*Nc
          - 531/12800*al^3*Nc*ln43
          + 25623/819200*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          - 1389/2560*Nc
          + 489/1024*Nc*ln43
          - 4473/81920*Nc*phi1916
          + 603/4096*Nc*phi134
          + 309/640*al*Nc
          + 4467/51200*al*Nc*ln43
          + 26823/409600*al*Nc*phi1916
          - 2217/8192*al*Nc*phi134
          + 99/512*al^2*Nc
          - 1431/12800*al^2*Nc*ln43
          - 40311/409600*al^2*Nc*phi1916
          + 9/128*al^2*Nc*phi134
          - 171/1280*al^3*Nc
          - 8793/51200*al^3*Nc*ln43
          + 11853/409600*al^3*Nc*phi1916
          + 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 1233/5120*Nc
          + 9303/10240*Nc*ln43
          - 11457/163840*Nc*phi1916
          + 1053/8192*Nc*phi134
          + 117/2560*al*Nc
          + 4077/20480*al*Nc*ln43
          + 18891/163840*al*Nc*phi1916
          - 2235/16384*al*Nc*phi134
          + 1431/5120*al^2*Nc
          + 57/5120*al^2*Nc*ln43
          - 11331/163840*al^2*Nc*phi1916
          - 9/1024*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 4671/20480*al^3*Nc*ln43
          + 6777/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          - 1037/5120*Nc
          - 15577/51200*Nc*ln43
          + 33999/819200*Nc*phi1916
          + 489/8192*Nc*phi134
          + 281/2560*al*Nc
          + 2173/4096*al*Nc*ln43
          - 921/163840*al*Nc*phi1916
          - 1623/16384*al*Nc*phi134
          + 787/5120*al^2*Nc
          - 5777/25600*al^2*Nc*ln43
          - 23667/819200*al^2*Nc*phi1916
          + 9/2048*al^2*Nc*phi134
          - 39/640*al^3*Nc
          - 9663/102400*al^3*Nc*ln43
          + 13473/819200*al^3*Nc*phi1916
          + 189/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          + 807/5120*Nc
          + 43647/51200*Nc*ln43
          + 46011/819200*Nc*phi1916
          - 663/8192*Nc*phi134
          - 63/320*al*Nc
          + 9627/102400*al*Nc*ln43
          + 6723/819200*al*Nc*phi1916
          + 399/16384*al*Nc*phi134
          + 135/1024*al^2*Nc
          - 2757/12800*al^2*Nc*ln43
          - 4359/819200*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 237/2560*al^3*Nc
          - 2493/20480*al^3*Nc*ln43
          + 945/32768*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 1461/5120*Nc
          + 12267/51200*Nc*ln43
          + 13791/819200*Nc*phi1916
          + 141/8192*Nc*phi134
          + 75/512*al*Nc
          + 1929/102400*al*Nc*ln43
          - 25269/819200*al*Nc*phi1916
          - 291/16384*al*Nc*phi134
          + 963/5120*al^2*Nc
          - 513/5120*al^2*Nc*ln43
          - 2007/163840*al^2*Nc*phi1916
          - 81/2048*al^2*Nc*phi134
          - 63/1280*al^3*Nc
          - 11403/102400*al^3*Nc*ln43
          + 16713/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 1887/5120*Nc
          + 47319/51200*Nc*ln43
          + 23337/819200*Nc*phi1916
          + 549/8192*Nc*phi134
          + 183/512*al*Nc
          - 19797/102400*al*Nc*ln43
          + 111717/819200*al*Nc*phi1916
          - 3945/16384*al*Nc*phi134
          + 921/5120*al^2*Nc
          + 159/2560*al^2*Nc*ln43
          - 4221/32768*al^2*Nc*phi1916
          + 315/4096*al^2*Nc*phi134
          - 27/160*al^3*Nc
          - 18801/102400*al^3*Nc*ln43
          + 42471/819200*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 237/1024*Nc
          - 60681/51200*Nc*ln43
          - 10893/819200*Nc*phi1916
          + 1905/8192*Nc*phi134
          + 81/320*al*Nc
          + 52419/102400*al*Nc*ln43
          - 23349/819200*al*Nc*phi1916
          - 2409/16384*al*Nc*phi134
          + 243/5120*al^2*Nc
          - 171/3200*al^2*Nc*ln43
          - 24303/819200*al^2*Nc*phi1916
          + 135/4096*al^2*Nc*phi134
          - 177/2560*al^3*Nc
          - 1437/20480*al^3*Nc*ln43
          + 3069/163840*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p3(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          + 187/2560*Nc
          + 3231/25600*Nc*ln43
          + 11463/409600*Nc*phi1916
          + 177/4096*Nc*phi134
          - 73/5120*al*Nc
          + 993/20480*al*Nc*ln43
          + 2193/81920*al*Nc*phi1916
          - 1155/16384*al*Nc*phi134
          + 7/160*al^2*Nc
          - 17031/51200*al^2*Nc*ln43
          - 19839/409600*al^2*Nc*phi1916
          + 501/8192*al^2*Nc*phi134
          - 105/1024*al^3*Nc
          - 12627/102400*al^3*Nc*ln43
          + 21411/409600*al^3*Nc*phi1916
          - 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p1(m5)*gg^4 * (
          - 23/1280*Nc
          + 23/800*Nc*ln43
          + 499/204800*Nc*phi1916
          - 75/1024*Nc*phi134
          + 47/1280*al*Nc
          + 2073/12800*al*Nc*ln43
          - 1161/204800*al*Nc*phi1916
          - 53/2048*al*Nc*phi134
          - 5/256*al^2*Nc
          - 29/256*al^2*Nc*ln43
          + 81/8192*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          + 1/1280*al^3*Nc
          - 591/12800*al^3*Nc*ln43
          + 2637/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p2(m5)*gg^4 * (
          - 119/640*Nc
          - 599/1600*Nc*ln43
          + 947/102400*Nc*phi1916
          - 1/512*Nc*phi134
          + 211/640*al*Nc
          + 1499/6400*al*Nc*ln43
          + 207/102400*al*Nc*phi1916
          - 195/1024*al*Nc*phi134
          - 13/128*al^2*Nc
          + 83/640*al^2*Nc*ln43
          - 1227/20480*al^2*Nc*phi1916
          + 27/256*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m3)*p3(m5)*gg^4 * (
          - 23/1280*Nc
          + 23/800*Nc*ln43
          + 499/204800*Nc*phi1916
          - 75/1024*Nc*phi134
          + 47/1280*al*Nc
          + 2073/12800*al*Nc*ln43
          - 1161/204800*al*Nc*phi1916
          - 53/2048*al*Nc*phi134
          - 5/256*al^2*Nc
          - 29/256*al^2*Nc*ln43
          + 81/8192*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          + 1/1280*al^3*Nc
          - 591/12800*al^3*Nc*ln43
          + 2637/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p1(m3)*gg^4 * (
          + 25/256*Nc
          + 1/10*Nc*ln43
          - 2637/40960*Nc*phi1916
          + 145/1024*Nc*phi134
          - 37/1280*al*Nc
          - 2703/12800*al*Nc*ln43
          - 17829/204800*al*Nc*phi1916
          + 347/2048*al*Nc*phi134
          - 61/1280*al^2*Nc
          - 797/6400*al^2*Nc*ln43
          + 333/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 183/12800*al^3*Nc*ln43
          + 1881/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p2(m3)*gg^4 * (
          + 29/640*Nc
          + 317/800*Nc*ln43
          - 8377/102400*Nc*phi1916
          + 77/512*Nc*phi134
          + 7/128*al*Nc
          - 273/1280*al*Nc*ln43
          - 909/20480*al*Nc*phi1916
          + 109/1024*al*Nc*phi134
          - 37/640*al^2*Nc
          - 319/3200*al^2*Nc*ln43
          - 459/102400*al^2*Nc*phi1916
          + 3/128*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p3(m3)*gg^4 * (
          - 59/1280*Nc
          - 21/50*Nc*ln43
          + 7/204800*Nc*phi1916
          + 137/1024*Nc*phi134
          + 91/1280*al*Nc
          + 669/12800*al*Nc*ln43
          + 4867/204800*al*Nc*phi1916
          - 137/2048*al*Nc*phi134
          - 1/256*al^2*Nc
          - 181/1280*al^2*Nc*ln43
          - 111/40960*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 283/12800*al^3*Nc*ln43
          + 1281/204800*al^3*Nc*phi1916
          + 3/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p1(m1)*gg^4 * (
          - 59/1280*Nc
          - 21/50*Nc*ln43
          + 7/204800*Nc*phi1916
          + 137/1024*Nc*phi134
          + 91/1280*al*Nc
          + 669/12800*al*Nc*ln43
          + 4867/204800*al*Nc*phi1916
          - 137/2048*al*Nc*phi134
          - 1/256*al^2*Nc
          - 181/1280*al^2*Nc*ln43
          - 111/40960*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 283/12800*al^3*Nc*ln43
          + 1281/204800*al^3*Nc*phi1916
          + 3/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p2(m1)*gg^4 * (
          + 29/640*Nc
          + 317/800*Nc*ln43
          - 8377/102400*Nc*phi1916
          + 77/512*Nc*phi134
          + 7/128*al*Nc
          - 273/1280*al*Nc*ln43
          - 909/20480*al*Nc*phi1916
          + 109/1024*al*Nc*phi134
          - 37/640*al^2*Nc
          - 319/3200*al^2*Nc*ln43
          - 459/102400*al^2*Nc*phi1916
          + 3/128*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m3,m5)*p3(m1)*gg^4 * (
          + 25/256*Nc
          + 1/10*Nc*ln43
          - 2637/40960*Nc*phi1916
          + 145/1024*Nc*phi134
          - 37/1280*al*Nc
          - 2703/12800*al*Nc*ln43
          - 17829/204800*al*Nc*phi1916
          + 347/2048*al*Nc*phi134
          - 61/1280*al^2*Nc
          - 797/6400*al^2*Nc*ln43
          + 333/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 183/12800*al^3*Nc*ln43
          + 1881/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          + 299/2048*Nc
          - 70173/204800*Nc*ln43
          + 11091/204800*Nc*phi1916
          + 579/32768*Nc*phi134
          - 659/10240*al*Nc
          - 86703/204800*al*Nc*ln43
          - 5979/204800*al*Nc*phi1916
          + 2289/32768*al*Nc*phi134
          - 1487/10240*al^2*Nc
          + 9057/40960*al^2*Nc*ln43
          + 3813/40960*al^2*Nc*phi1916
          - 2811/32768*al^2*Nc*phi134
          + 651/10240*al^3*Nc
          + 53991/204800*al^3*Nc*ln43
          - 12177/204800*al^3*Nc*phi1916
          + 711/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          + 1269/5120*Nc
          + 49401/102400*Nc*ln43
          + 8013/102400*Nc*phi1916
          - 3687/16384*Nc*phi134
          - 831/5120*al*Nc
          - 7587/20480*al*Nc*ln43
          - 255/8192*al*Nc*phi1916
          + 2433/16384*al*Nc*phi134
          - 141/1024*al^2*Nc
          - 6573/102400*al^2*Nc*ln43
          + 177/12800*al^2*Nc*phi1916
          + 531/16384*al^2*Nc*phi134
          + 267/5120*al^3*Nc
          + 14307/102400*al^3*Nc*ln43
          - 5283/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          + 3487/10240*Nc
          - 60129/40960*Nc*ln43
          + 8001/40960*Nc*phi1916
          - 69/32768*Nc*phi134
          - 4679/10240*al*Nc
          + 64341/204800*al*Nc*ln43
          - 7851/102400*al*Nc*phi1916
          + 5973/32768*al*Nc*phi134
          + 1057/10240*al^2*Nc
          + 14613/204800*al^2*Nc*ln43
          + 11769/204800*al^2*Nc*phi1916
          - 4299/32768*al^2*Nc*phi134
          + 27/2048*al^3*Nc
          + 891/204800*al^3*Nc*ln43
          - 459/25600*al^3*Nc*phi1916
          + 315/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          - 3/5120*Nc
          - 4047/4096*Nc*ln43
          - 1281/10240*Nc*phi1916
          + 2121/16384*Nc*phi134
          - 1287/5120*al*Nc
          - 28623/102400*al*Nc*ln43
          + 1827/204800*al*Nc*phi1916
          + 1857/16384*al*Nc*phi134
          + 1143/5120*al^2*Nc
          + 39171/102400*al^2*Nc*ln43
          + 903/102400*al^2*Nc*phi1916
          - 1821/16384*al^2*Nc*phi134
          + 147/5120*al^3*Nc
          + 9027/102400*al^3*Nc*ln43
          - 3213/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          + 2281/30720*Nc
          + 185311/204800*Nc*ln43
          - 11097/204800*Nc*phi1916
          - 321/32768*Nc*phi134
          - 1457/30720*al*Nc
          - 16127/204800*al*Nc*ln43
          + 201/51200*al*Nc*phi1916
          + 705/32768*al*Nc*phi134
          - 1769/30720*al^2*Nc
          - 39599/204800*al^2*Nc*ln43
          + 10623/204800*al^2*Nc*phi1916
          - 591/32768*al^2*Nc*phi134
          + 63/2048*al^3*Nc
          + 4803/40960*al^3*Nc*ln43
          - 513/20480*al^3*Nc*phi1916
          + 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 43/1280*Nc
          - 23483/102400*Nc*ln43
          - 10767/819200*Nc*phi1916
          + 897/16384*Nc*phi134
          - 199/2560*al*Nc
          - 129677/102400*al*Nc*ln43
          + 76017/819200*al*Nc*phi1916
          + 303/16384*al*Nc*phi134
          + 1/32*al^2*Nc
          + 106243/102400*al^2*Nc*ln43
          - 38373/819200*al^2*Nc*phi1916
          - 873/16384*al^2*Nc*phi134
          + 33/2560*al^3*Nc
          - 5883/102400*al^3*Nc*ln43
          + 6723/819200*al^3*Nc*phi1916
          - 135/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          + 327/5120*Nc
          - 116853/51200*Nc*ln43
          + 5811/819200*Nc*phi1916
          + 1029/8192*Nc*phi134
          - 843/5120*al*Nc
          + 2379/12800*al*Nc*ln43
          - 16257/819200*al*Nc*phi1916
          + 231/4096*al*Nc*phi134
          + 69/1024*al^2*Nc
          + 16587/51200*al^2*Nc*ln43
          - 26439/819200*al^2*Nc*phi1916
          - 135/8192*al^2*Nc*phi134
          + 171/5120*al^3*Nc
          - 57/1024*al^3*Nc*ln43
          + 657/163840*al^3*Nc*phi1916
          - 27/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 363/5120*Nc
          + 56727/51200*Nc*ln43
          - 10089/819200*Nc*phi1916
          - 951/8192*Nc*phi134
          - 51/1024*al*Nc
          - 531/1024*al*Nc*ln43
          + 279/32768*al*Nc*phi1916
          + 123/2048*al*Nc*phi134
          - 219/5120*al^2*Nc
          + 4419/51200*al^2*Nc*ln43
          + 3117/819200*al^2*Nc*phi1916
          + 9/8192*al^2*Nc*phi134
          + 111/5120*al^3*Nc
          + 351/12800*al^3*Nc*ln43
          - 4803/819200*al^3*Nc*phi1916
          - 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 3419/30720*Nc
          - 16139/204800*Nc*ln43
          + 31437/819200*Nc*phi1916
          - 1203/32768*Nc*phi134
          + 3571/30720*al*Nc
          - 28289/204800*al*Nc*ln43
          - 7863/819200*al*Nc*phi1916
          - 393/32768*al*Nc*phi134
          - 241/6144*al^2*Nc
          + 12263/40960*al^2*Nc*ln43
          - 5349/163840*al^2*Nc*phi1916
          + 651/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          - 7287/204800*al^3*Nc*ln43
          - 1629/819200*al^3*Nc*phi1916
          - 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          + 777/5120*Nc
          - 64131/102400*Nc*ln43
          + 11817/102400*Nc*phi1916
          - 99/16384*Nc*phi134
          + 1173/5120*al*Nc
          + 1941/20480*al*Nc*ln43
          - 45/4096*al*Nc*phi1916
          - 1335/16384*al*Nc*phi134
          - 2517/5120*al^2*Nc
          - 46137/102400*al^2*Nc*ln43
          + 10539/102400*al^2*Nc*phi1916
          + 1575/16384*al^2*Nc*phi134
          + 567/5120*al^3*Nc
          + 33363/102400*al^3*Nc*ln43
          - 6831/102400*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          - 2661/10240*Nc
          + 78087/204800*Nc*ln43
          - 24399/204800*Nc*phi1916
          + 4263/32768*Nc*phi134
          + 5613/10240*al*Nc
          - 44991/204800*al*Nc*ln43
          + 28107/204800*al*Nc*phi1916
          - 11487/32768*al*Nc*phi134
          - 3963/10240*al^2*Nc
          + 94521/204800*al^2*Nc*ln43
          - 16317/204800*al^2*Nc*phi1916
          + 5913/32768*al^2*Nc*phi134
          + 1011/10240*al^3*Nc
          - 2817/204800*al^3*Nc*ln43
          + 1809/204800*al^3*Nc*phi1916
          - 1377/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          + 153/512*Nc
          - 64527/102400*Nc*ln43
          + 44247/819200*Nc*phi1916
          - 2283/16384*Nc*phi134
          - 3/40*al*Nc
          + 71979/102400*al*Nc*ln43
          - 100509/819200*al*Nc*phi1916
          + 2463/16384*al*Nc*phi134
          - 771/2560*al^2*Nc
          - 98097/102400*al^2*Nc*ln43
          + 71397/819200*al^2*Nc*phi1916
          + 1467/16384*al^2*Nc*phi134
          + 99/1280*al^3*Nc
          + 7569/20480*al^3*Nc*ln43
          - 9747/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          + 1281/5120*Nc
          - 98157/51200*Nc*ln43
          + 214689/819200*Nc*phi1916
          + 369/8192*Nc*phi134
          + 1119/5120*al*Nc
          + 7581/12800*al*Nc*ln43
          + 27837/819200*al*Nc*phi1916
          - 531/4096*al*Nc*phi134
          - 2841/5120*al^2*Nc
          - 20997/51200*al^2*Nc*ln43
          + 25299/819200*al^2*Nc*phi1916
          + 1845/8192*al^2*Nc*phi134
          + 441/5120*al^3*Nc
          + 243/5120*al^3*Nc*ln43
          - 729/32768*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          + 81/5120*Nc
          + 29331/51200*Nc*ln43
          - 16047/819200*Nc*phi1916
          - 495/8192*Nc*phi134
          + 279/5120*al*Nc
          - 207/2560*al*Nc*ln43
          + 1569/163840*al*Nc*phi1916
          - 75/4096*al*Nc*phi134
          - 441/5120*al^2*Nc
          + 5067/51200*al^2*Nc*ln43
          - 8109/819200*al^2*Nc*phi1916
          + 261/8192*al^2*Nc*phi134
          + 81/5120*al^3*Nc
          - 729/25600*al^3*Nc*ln43
          - 2889/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 591/2048*Nc
          - 80259/204800*Nc*ln43
          + 35487/819200*Nc*phi1916
          - 2235/32768*Nc*phi134
          - 6123/10240*al*Nc
          + 107703/204800*al*Nc*ln43
          - 76869/819200*al*Nc*phi1916
          + 10527/32768*al*Nc*phi134
          + 3381/10240*al^2*Nc
          - 21669/204800*al^2*Nc*ln43
          + 123597/819200*al^2*Nc*phi1916
          - 8397/32768*al^2*Nc*phi134
          - 213/10240*al^3*Nc
          + 153/8192*al^3*Nc*ln43
          - 7803/163840*al^3*Nc*phi1916
          + 2025/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m1)*p2(m3)*gg^4*mu^-2 * (
          + 27/2560*Nc
          + 35457/102400*Nc*ln43
          - 29637/819200*Nc*phi1916
          - 747/16384*Nc*phi134
          + 117/1280*al*Nc
          - 34821/102400*al*Nc*ln43
          - 26289/819200*al*Nc*phi1916
          + 447/16384*al*Nc*phi134
          - 369/2560*al^2*Nc
          - 7329/102400*al^2*Nc*ln43
          + 58689/819200*al^2*Nc*phi1916
          - 549/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          + 25893/102400*al^3*Nc*ln43
          - 31563/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m1)*p3(m3)*gg^4*mu^-2 * (
          + 21/5120*Nc
          + 62607/51200*Nc*ln43
          + 17781/819200*Nc*phi1916
          - 699/8192*Nc*phi134
          + 1299/5120*al*Nc
          + 8421/25600*al*Nc*ln43
          - 23259/819200*al*Nc*phi1916
          - 21/256*al*Nc*phi134
          - 1581/5120*al^2*Nc
          - 1269/2048*al^2*Nc*ln43
          + 14523/163840*al^2*Nc*phi1916
          + 549/8192*al^2*Nc*phi134
          + 261/5120*al^3*Nc
          + 2469/12800*al^3*Nc*ln43
          - 28737/819200*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m3)*p3(m1)*gg^4*mu^-2 * (
          - 183/1024*Nc
          + 53331/51200*Nc*ln43
          - 199707/819200*Nc*phi1916
          + 297/8192*Nc*phi134
          - 789/5120*al*Nc
          - 10401/12800*al*Nc*ln43
          + 45873/819200*al*Nc*phi1916
          + 189/4096*al*Nc*phi134
          + 1803/5120*al^2*Nc
          + 1395/2048*al^2*Nc*ln43
          - 6669/163840*al^2*Nc*phi1916
          - 1251/8192*al^2*Nc*phi134
          - 99/5120*al^3*Nc
          - 1701/25600*al^3*Nc*ln43
          + 4779/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 3233/10240*Nc
          + 223209/204800*Nc*ln43
          - 83277/819200*Nc*phi1916
          + 273/32768*Nc*phi134
          + 3937/10240*al*Nc
          - 38493/204800*al*Nc*ln43
          + 125859/819200*al*Nc*phi1916
          - 7221/32768*al*Nc*phi134
          - 211/2048*al^2*Nc
          + 18879/204800*al^2*Nc*ln43
          - 31647/819200*al^2*Nc*phi1916
          + 3063/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          + 1521/40960*al^3*Nc*ln43
          - 2187/163840*al^3*Nc*phi1916
          + 45/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 1389/5120*Nc
          - 489/2048*Nc*ln43
          + 4473/163840*Nc*phi1916
          - 603/8192*Nc*phi134
          - 309/1280*al*Nc
          - 4467/102400*al*Nc*ln43
          - 26823/819200*al*Nc*phi1916
          + 2217/16384*al*Nc*phi134
          - 99/1024*al^2*Nc
          + 1431/25600*al^2*Nc*ln43
          + 40311/819200*al^2*Nc*phi1916
          - 9/256*al^2*Nc*phi134
          + 171/2560*al^3*Nc
          + 8793/102400*al^3*Nc*ln43
          - 11853/819200*al^3*Nc*phi1916
          - 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          + 1179/5120*Nc
          - 128487/102400*Nc*ln43
          + 43461/409600*Nc*phi1916
          - 1359/16384*Nc*phi134
          - 351/2560*al*Nc
          + 3609/25600*al*Nc*ln43
          - 34083/409600*al*Nc*phi1916
          + 447/4096*al*Nc*phi134
          - 693/5120*al^2*Nc
          + 6189/102400*al^2*Nc*ln43
          - 1017/409600*al^2*Nc*phi1916
          + 693/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          - 1269/51200*al^3*Nc*ln43
          - 1161/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 173/1024*Nc
          + 54637/102400*Nc*ln43
          - 363/12800*Nc*phi1916
          - 1875/16384*Nc*phi134
          - 41/1280*al*Nc
          + 9419/12800*al*Nc*ln43
          - 17853/204800*al*Nc*phi1916
          + 165/2048*al*Nc*phi134
          - 947/5120*al^2*Nc
          - 16627/20480*al^2*Nc*ln43
          + 1551/20480*al^2*Nc*phi1916
          + 801/16384*al^2*Nc*phi134
          + 123/2560*al^3*Nc
          + 7773/51200*al^3*Nc*ln43
          - 5049/204800*al^3*Nc*phi1916
          - 27/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 201/1280*Nc
          + 13881/102400*Nc*ln43
          + 56469/819200*Nc*phi1916
          - 795/16384*Nc*phi134
          + 459/1024*al*Nc
          + 4749/25600*al*Nc*ln43
          - 14031/819200*al*Nc*phi1916
          - 141/1024*al*Nc*phi134
          - 909/2560*al^2*Nc
          - 3423/20480*al^2*Nc*ln43
          - 573/163840*al^2*Nc*phi1916
          + 2409/16384*al^2*Nc*phi134
          + 327/5120*al^3*Nc
          + 1719/51200*al^3*Nc*ln43
          - 10773/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 69/5120*Nc
          + 39993/102400*Nc*ln43
          - 29019/409600*Nc*phi1916
          + 2001/16384*Nc*phi134
          - 183/2560*al*Nc
          - 18477/25600*al*Nc*ln43
          + 62889/409600*al*Nc*phi1916
          - 543/4096*al*Nc*phi134
          + 579/5120*al^2*Nc
          + 108357/102400*al^2*Nc*ln43
          - 30681/409600*al^2*Nc*phi1916
          - 819/16384*al^2*Nc*phi134
          - 9/320*al^3*Nc
          - 13221/51200*al^3*Nc*ln43
          + 16011/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 111/512*Nc
          - 30507/102400*Nc*ln43
          - 117873/819200*Nc*phi1916
          - 999/16384*Nc*phi134
          - 3003/5120*al*Nc
          + 2523/25600*al*Nc*ln43
          - 102717/819200*al*Nc*phi1916
          + 165/512*al*Nc*phi134
          + 399/1280*al^2*Nc
          + 39777/102400*al^2*Nc*ln43
          + 21213/819200*al^2*Nc*phi1916
          - 2835/16384*al^2*Nc*phi134
          + 297/5120*al^3*Nc
          - 7281/51200*al^3*Nc*ln43
          + 12177/819200*al^3*Nc*phi1916
          - 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 21/1280*Nc
          + 71961/102400*Nc*ln43
          - 53211/819200*Nc*phi1916
          - 123/16384*Nc*phi134
          - 93/1024*al*Nc
          - 3621/25600*al*Nc*ln43
          + 48849/819200*al*Nc*phi1916
          - 3/2048*al*Nc*phi134
          + 231/2560*al^2*Nc
          + 2409/20480*al^2*Nc*ln43
          + 519/32768*al^2*Nc*phi1916
          - 1071/16384*al^2*Nc*phi134
          + 87/5120*al^3*Nc
          - 3561/51200*al^3*Nc*ln43
          + 5787/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p3(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 2243/10240*Nc
          + 1773/8192*Nc*ln43
          - 6729/81920*Nc*phi1916
          - 1995/32768*Nc*phi134
          + 161/2048*al*Nc
          + 76773/204800*al*Nc*ln43
          + 993/409600*al*Nc*phi1916
          + 21/32768*al*Nc*phi134
          + 1039/10240*al^2*Nc
          + 22839/204800*al^2*Nc*ln43
          - 18291/409600*al^2*Nc*phi1916
          + 807/32768*al^2*Nc*phi134
          + 399/10240*al^3*Nc
          - 28737/204800*al^3*Nc*ln43
          + 2943/409600*al^3*Nc*phi1916
          - 369/32768*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p1(m5)*gg^4 * (
          - 1/16*Nc
          + 199/1024*Nc*ln43
          + 367/8192*Nc*phi1916
          - 237/4096*Nc*phi134
          + 17/128*al*Nc
          - 243/1024*al*Nc*ln43
          + 1107/8192*al*Nc*phi1916
          - 1063/4096*al*Nc*phi134
          - 5/64*al^2*Nc
          + 533/5120*al^2*Nc*ln43
          + 1377/40960*al^2*Nc*phi1916
          - 171/4096*al^2*Nc*phi134
          + 1/128*al^3*Nc
          + 327/5120*al^3*Nc*ln43
          - 747/40960*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p2(m5)*gg^4 * (
          + 119/1280*Nc
          + 599/3200*Nc*ln43
          - 947/204800*Nc*phi1916
          + 1/1024*Nc*phi134
          - 211/1280*al*Nc
          - 1499/12800*al*Nc*ln43
          - 207/204800*al*Nc*phi1916
          + 195/2048*al*Nc*phi134
          + 13/256*al^2*Nc
          - 83/1280*al^2*Nc*ln43
          + 1227/40960*al^2*Nc*phi1916
          - 27/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m3)*p3(m5)*gg^4 * (
          + 103/1280*Nc
          - 5711/25600*Nc*ln43
          - 4837/102400*Nc*phi1916
          + 537/4096*Nc*phi134
          - 217/1280*al*Nc
          + 1929/25600*al*Nc*ln43
          - 13257/102400*al*Nc*phi1916
          + 1169/4096*al*Nc*phi134
          + 25/256*al^2*Nc
          + 47/5120*al^2*Nc*ln43
          - 891/20480*al^2*Nc*phi1916
          + 99/4096*al^2*Nc*phi134
          - 11/1280*al^3*Nc
          - 453/25600*al^3*Nc*ln43
          + 549/102400*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p1(m3)*gg^4 * (
          + 29/320*Nc
          - 2537/25600*Nc*ln43
          - 12933/204800*Nc*phi1916
          - 341/4096*Nc*phi134
          - 25/128*al*Nc
          + 513/5120*al*Nc*ln43
          - 11853/40960*al*Nc*phi1916
          + 2185/4096*al*Nc*phi134
          + 19/160*al^2*Nc
          - 6479/25600*al^2*Nc*ln43
          + 11889/204800*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 9/640*al^3*Nc
          + 2451/25600*al^3*Nc*ln43
          - 4491/204800*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p2(m3)*gg^4 * (
          + 7/1280*Nc
          - 1663/3200*Nc*ln43
          + 6589/204800*Nc*phi1916
          - 251/1024*Nc*phi134
          + 13/1280*al*Nc
          + 5997/12800*al*Nc*ln43
          - 16479/204800*al*Nc*phi1916
          - 85/2048*al*Nc*phi134
          - 47/1280*al^2*Nc
          - 839/6400*al^2*Nc*ln43
          + 10071/204800*al^2*Nc*phi1916
          - 15/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p3(m3)*gg^4 * (
          + 61/1280*Nc
          + 10413/25600*Nc*ln43
          - 2477/51200*Nc*phi1916
          - 835/4096*Nc*phi134
          - 119/1280*al*Nc
          + 4773/25600*al*Nc*ln43
          - 3721/25600*al*Nc*phi1916
          + 965/4096*al*Nc*phi134
          + 11/256*al^2*Nc
          - 329/1024*al^2*Nc*ln43
          + 111/2048*al^2*Nc*phi1916
          - 81/4096*al^2*Nc*phi134
          + 3/1280*al^3*Nc
          + 1039/25600*al^3*Nc*ln43
          - 57/6400*al^3*Nc*phi1916
          + 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p1(m1)*gg^4 * (
          - 1/640*Nc
          + 339/25600*Nc*ln43
          + 9901/204800*Nc*phi1916
          + 287/4096*Nc*phi134
          + 7/320*al*Nc
          - 6111/25600*al*Nc*ln43
          + 24901/204800*al*Nc*phi1916
          - 691/4096*al*Nc*phi134
          - 5/128*al^2*Nc
          + 2369/5120*al^2*Nc*ln43
          - 2109/40960*al^2*Nc*phi1916
          + 9/4096*al^2*Nc*phi134
          + 3/160*al^3*Nc
          - 473/25600*al^3*Nc*ln43
          + 543/204800*al^3*Nc*phi1916
          - 21/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p2(m1)*gg^4 * (
          - 13/256*Nc
          + 79/640*Nc*ln43
          + 2033/40960*Nc*phi1916
          + 97/1024*Nc*phi134
          - 83/1280*al*Nc
          - 3267/12800*al*Nc*ln43
          + 25569/204800*al*Nc*phi1916
          - 133/2048*al*Nc*phi134
          + 121/1280*al^2*Nc
          + 1477/6400*al^2*Nc*ln43
          - 9153/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m3,m5)*p3(m1)*gg^4 * (
          - 241/1280*Nc
          - 23/25600*Nc*ln43
          + 13059/102400*Nc*phi1916
          - 239/4096*Nc*phi134
          + 287/1280*al*Nc
          + 2841/25600*al*Nc*ln43
          + 38547/102400*al*Nc*phi1916
          - 2879/4096*al*Nc*phi134
          - 91/1280*al^2*Nc
          + 9667/25600*al^2*Nc*ln43
          - 6111/102400*al^2*Nc*phi1916
          + 123/4096*al^2*Nc*phi134
          + 9/256*al^3*Nc
          - 417/5120*al^3*Nc*ln43
          + 261/20480*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p1(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p2(m5)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m3)*p3(m5)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p2(m3)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p3(m3)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          - 117/1280
          - 43443/12800*ln43
          + 8451/204800*phi1916
          + 423/2048*phi134
          - 99/1280*al
          + 12717/6400*al*ln43
          - 219213/204800*al*phi1916
          + 549/512*al*phi134
          + 549/1280*al^2
          + 621/12800*al^2*ln43
          + 81153/204800*al^2*phi1916
          - 1269/2048*al^2*phi134
          - 333/1280*al^3
          - 1053/3200*al^3*ln43
          + 14409/204800*al^3*phi1916
          + 45/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 27/256
          + 459/12800*ln43
          - 144423/204800*phi1916
          + 1593/2048*phi134
          + 27/1280*al
          + 2997/1600*al*ln43
          - 31527/204800*al*phi1916
          + 171/1024*al*phi134
          + 351/1280*al^2
          - 28809/12800*al^2*ln43
          + 95283/204800*al^2*phi1916
          - 783/2048*al^2*phi134
          - 243/1280*al^3
          + 2187/6400*al^3*ln43
          + 8667/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p2(m3)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p3(m3)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m3)*p3(m1)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p2(m5)*gg^4*mu^-2 * (
          + 27/64
          + 2421/25600*ln43
          - 71631/204800*phi1916
          + 945/4096*phi134
          - 1053/640*al
          - 41301/25600*al*ln43
          - 415899/204800*al*phi1916
          + 12951/4096*al*phi134
          + 81/40*al^2
          + 65259/25600*al^2*ln43
          + 250371/204800*al^2*phi1916
          - 10017/4096*al^2*phi134
          - 513/640*al^3
          - 26379/25600*al^3*ln43
          + 35559/204800*al^3*phi1916
          + 729/4096*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m3)*p3(m5)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m5)*p3(m3)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m3)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m3)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m5)*p3(m1)*p3(m3)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p3(m1)*p3(m3)*p3(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p1(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p2(m5)*gg^4 * (
          - 87/320
          - 5973/3200*ln43
          - 97239/51200*phi1916
          + 1497/512*phi134
          + 93/320*al
          + 2067/3200*al*ln43
          - 33219/51200*al*phi1916
          + 153/512*al*phi134
          + 15/64*al^2
          + 741/640*al^2*ln43
          + 1503/10240*al^2*phi1916
          - 189/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m3)*p3(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p1(m3)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p2(m3)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p3(m3)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p1(m1)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p2(m1)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m3,m5)*p3(m1)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccgg A1,A2,A3,A4}_{C m1,m2,m5} =

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p1(m5)*gg^4*mu^-2 * (
          + 299/2048*Nc
          - 70173/204800*Nc*ln43
          + 11091/204800*Nc*phi1916
          + 579/32768*Nc*phi134
          - 659/10240*al*Nc
          - 86703/204800*al*Nc*ln43
          - 5979/204800*al*Nc*phi1916
          + 2289/32768*al*Nc*phi134
          - 1487/10240*al^2*Nc
          + 9057/40960*al^2*Nc*ln43
          + 3813/40960*al^2*Nc*phi1916
          - 2811/32768*al^2*Nc*phi134
          + 651/10240*al^3*Nc
          + 53991/204800*al^3*Nc*ln43
          - 12177/204800*al^3*Nc*phi1916
          + 711/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p2(m5)*gg^4*mu^-2 * (
          + 3487/10240*Nc
          - 60129/40960*Nc*ln43
          + 8001/40960*Nc*phi1916
          - 69/32768*Nc*phi134
          - 4679/10240*al*Nc
          + 64341/204800*al*Nc*ln43
          - 7851/102400*al*Nc*phi1916
          + 5973/32768*al*Nc*phi134
          + 1057/10240*al^2*Nc
          + 14613/204800*al^2*Nc*ln43
          + 11769/204800*al^2*Nc*phi1916
          - 4299/32768*al^2*Nc*phi134
          + 27/2048*al^3*Nc
          + 891/204800*al^3*Nc*ln43
          - 459/25600*al^3*Nc*phi1916
          + 315/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p3(m5)*gg^4*mu^-2 * (
          + 1269/5120*Nc
          + 49401/102400*Nc*ln43
          + 8013/102400*Nc*phi1916
          - 3687/16384*Nc*phi134
          - 831/5120*al*Nc
          - 7587/20480*al*Nc*ln43
          - 255/8192*al*Nc*phi1916
          + 2433/16384*al*Nc*phi134
          - 141/1024*al^2*Nc
          - 6573/102400*al^2*Nc*ln43
          + 177/12800*al^2*Nc*phi1916
          + 531/16384*al^2*Nc*phi134
          + 267/5120*al^3*Nc
          + 14307/102400*al^3*Nc*ln43
          - 5283/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          + 2281/30720*Nc
          + 185311/204800*Nc*ln43
          - 11097/204800*Nc*phi1916
          - 321/32768*Nc*phi134
          - 1457/30720*al*Nc
          - 16127/204800*al*Nc*ln43
          + 201/51200*al*Nc*phi1916
          + 705/32768*al*Nc*phi134
          - 1769/30720*al^2*Nc
          - 39599/204800*al^2*Nc*ln43
          + 10623/204800*al^2*Nc*phi1916
          - 591/32768*al^2*Nc*phi134
          + 63/2048*al^3*Nc
          + 4803/40960*al^3*Nc*ln43
          - 513/20480*al^3*Nc*phi1916
          + 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          - 3/5120*Nc
          - 4047/4096*Nc*ln43
          - 1281/10240*Nc*phi1916
          + 2121/16384*Nc*phi134
          - 1287/5120*al*Nc
          - 28623/102400*al*Nc*ln43
          + 1827/204800*al*Nc*phi1916
          + 1857/16384*al*Nc*phi134
          + 1143/5120*al^2*Nc
          + 39171/102400*al^2*Nc*ln43
          + 903/102400*al^2*Nc*phi1916
          - 1821/16384*al^2*Nc*phi134
          + 147/5120*al^3*Nc
          + 9027/102400*al^3*Nc*ln43
          - 3213/204800*al^3*Nc*phi1916
          - 45/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 3419/30720*Nc
          - 16139/204800*Nc*ln43
          + 31437/819200*Nc*phi1916
          - 1203/32768*Nc*phi134
          + 3571/30720*al*Nc
          - 28289/204800*al*Nc*ln43
          - 7863/819200*al*Nc*phi1916
          - 393/32768*al*Nc*phi134
          - 241/6144*al^2*Nc
          + 12263/40960*al^2*Nc*ln43
          - 5349/163840*al^2*Nc*phi1916
          + 651/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          - 7287/204800*al^3*Nc*ln43
          - 1629/819200*al^3*Nc*phi1916
          - 207/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          + 363/5120*Nc
          + 56727/51200*Nc*ln43
          - 10089/819200*Nc*phi1916
          - 951/8192*Nc*phi134
          - 51/1024*al*Nc
          - 531/1024*al*Nc*ln43
          + 279/32768*al*Nc*phi1916
          + 123/2048*al*Nc*phi134
          - 219/5120*al^2*Nc
          + 4419/51200*al^2*Nc*ln43
          + 3117/819200*al^2*Nc*phi1916
          + 9/8192*al^2*Nc*phi134
          + 111/5120*al^3*Nc
          + 351/12800*al^3*Nc*ln43
          - 4803/819200*al^3*Nc*phi1916
          - 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 327/5120*Nc
          - 116853/51200*Nc*ln43
          + 5811/819200*Nc*phi1916
          + 1029/8192*Nc*phi134
          - 843/5120*al*Nc
          + 2379/12800*al*Nc*ln43
          - 16257/819200*al*Nc*phi1916
          + 231/4096*al*Nc*phi134
          + 69/1024*al^2*Nc
          + 16587/51200*al^2*Nc*ln43
          - 26439/819200*al^2*Nc*phi1916
          - 135/8192*al^2*Nc*phi134
          + 171/5120*al^3*Nc
          - 57/1024*al^3*Nc*ln43
          + 657/163840*al^3*Nc*phi1916
          - 27/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 43/1280*Nc
          - 23483/102400*Nc*ln43
          - 10767/819200*Nc*phi1916
          + 897/16384*Nc*phi134
          - 199/2560*al*Nc
          - 129677/102400*al*Nc*ln43
          + 76017/819200*al*Nc*phi1916
          + 303/16384*al*Nc*phi134
          + 1/32*al^2*Nc
          + 106243/102400*al^2*Nc*ln43
          - 38373/819200*al^2*Nc*phi1916
          - 873/16384*al^2*Nc*phi134
          + 33/2560*al^3*Nc
          - 5883/102400*al^3*Nc*ln43
          + 6723/819200*al^3*Nc*phi1916
          - 135/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          - 2661/10240*Nc
          + 78087/204800*Nc*ln43
          - 24399/204800*Nc*phi1916
          + 4263/32768*Nc*phi134
          + 5613/10240*al*Nc
          - 44991/204800*al*Nc*ln43
          + 28107/204800*al*Nc*phi1916
          - 11487/32768*al*Nc*phi134
          - 3963/10240*al^2*Nc
          + 94521/204800*al^2*Nc*ln43
          - 16317/204800*al^2*Nc*phi1916
          + 5913/32768*al^2*Nc*phi134
          + 1011/10240*al^3*Nc
          - 2817/204800*al^3*Nc*ln43
          + 1809/204800*al^3*Nc*phi1916
          - 1377/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          + 777/5120*Nc
          - 64131/102400*Nc*ln43
          + 11817/102400*Nc*phi1916
          - 99/16384*Nc*phi134
          + 1173/5120*al*Nc
          + 1941/20480*al*Nc*ln43
          - 45/4096*al*Nc*phi1916
          - 1335/16384*al*Nc*phi134
          - 2517/5120*al^2*Nc
          - 46137/102400*al^2*Nc*ln43
          + 10539/102400*al^2*Nc*phi1916
          + 1575/16384*al^2*Nc*phi134
          + 567/5120*al^3*Nc
          + 33363/102400*al^3*Nc*ln43
          - 6831/102400*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          + 591/2048*Nc
          - 80259/204800*Nc*ln43
          + 35487/819200*Nc*phi1916
          - 2235/32768*Nc*phi134
          - 6123/10240*al*Nc
          + 107703/204800*al*Nc*ln43
          - 76869/819200*al*Nc*phi1916
          + 10527/32768*al*Nc*phi134
          + 3381/10240*al^2*Nc
          - 21669/204800*al^2*Nc*ln43
          + 123597/819200*al^2*Nc*phi1916
          - 8397/32768*al^2*Nc*phi134
          - 213/10240*al^3*Nc
          + 153/8192*al^3*Nc*ln43
          - 7803/163840*al^3*Nc*phi1916
          + 2025/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          + 81/5120*Nc
          + 29331/51200*Nc*ln43
          - 16047/819200*Nc*phi1916
          - 495/8192*Nc*phi134
          + 279/5120*al*Nc
          - 207/2560*al*Nc*ln43
          + 1569/163840*al*Nc*phi1916
          - 75/4096*al*Nc*phi134
          - 441/5120*al^2*Nc
          + 5067/51200*al^2*Nc*ln43
          - 8109/819200*al^2*Nc*phi1916
          + 261/8192*al^2*Nc*phi134
          + 81/5120*al^3*Nc
          - 729/25600*al^3*Nc*ln43
          - 2889/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          + 1281/5120*Nc
          - 98157/51200*Nc*ln43
          + 214689/819200*Nc*phi1916
          + 369/8192*Nc*phi134
          + 1119/5120*al*Nc
          + 7581/12800*al*Nc*ln43
          + 27837/819200*al*Nc*phi1916
          - 531/4096*al*Nc*phi134
          - 2841/5120*al^2*Nc
          - 20997/51200*al^2*Nc*ln43
          + 25299/819200*al^2*Nc*phi1916
          + 1845/8192*al^2*Nc*phi134
          + 441/5120*al^3*Nc
          + 243/5120*al^3*Nc*ln43
          - 729/32768*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 153/512*Nc
          - 64527/102400*Nc*ln43
          + 44247/819200*Nc*phi1916
          - 2283/16384*Nc*phi134
          - 3/40*al*Nc
          + 71979/102400*al*Nc*ln43
          - 100509/819200*al*Nc*phi1916
          + 2463/16384*al*Nc*phi134
          - 771/2560*al^2*Nc
          - 98097/102400*al^2*Nc*ln43
          + 71397/819200*al^2*Nc*phi1916
          + 1467/16384*al^2*Nc*phi134
          + 99/1280*al^3*Nc
          + 7569/20480*al^3*Nc*ln43
          - 9747/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p2(m2)*gg^4*mu^-2 * (
          - 3233/10240*Nc
          + 223209/204800*Nc*ln43
          - 83277/819200*Nc*phi1916
          + 273/32768*Nc*phi134
          + 3937/10240*al*Nc
          - 38493/204800*al*Nc*ln43
          + 125859/819200*al*Nc*phi1916
          - 7221/32768*al*Nc*phi134
          - 211/2048*al^2*Nc
          + 18879/204800*al^2*Nc*ln43
          - 31647/819200*al^2*Nc*phi1916
          + 3063/32768*al^2*Nc*phi134
          + 351/10240*al^3*Nc
          + 1521/40960*al^3*Nc*ln43
          - 2187/163840*al^3*Nc*phi1916
          + 45/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p3(m2)*gg^4*mu^-2 * (
          - 183/1024*Nc
          + 53331/51200*Nc*ln43
          - 199707/819200*Nc*phi1916
          + 297/8192*Nc*phi134
          - 789/5120*al*Nc
          - 10401/12800*al*Nc*ln43
          + 45873/819200*al*Nc*phi1916
          + 189/4096*al*Nc*phi134
          + 1803/5120*al^2*Nc
          + 1395/2048*al^2*Nc*ln43
          - 6669/163840*al^2*Nc*phi1916
          - 1251/8192*al^2*Nc*phi134
          - 99/5120*al^3*Nc
          - 1701/25600*al^3*Nc*ln43
          + 4779/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p3(m1)*gg^4*mu^-2 * (
          + 21/5120*Nc
          + 62607/51200*Nc*ln43
          + 17781/819200*Nc*phi1916
          - 699/8192*Nc*phi134
          + 1299/5120*al*Nc
          + 8421/25600*al*Nc*ln43
          - 23259/819200*al*Nc*phi1916
          - 21/256*al*Nc*phi134
          - 1581/5120*al^2*Nc
          - 1269/2048*al^2*Nc*ln43
          + 14523/163840*al^2*Nc*phi1916
          + 549/8192*al^2*Nc*phi134
          + 261/5120*al^3*Nc
          + 2469/12800*al^3*Nc*ln43
          - 28737/819200*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p1(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          + 27/2560*Nc
          + 35457/102400*Nc*ln43
          - 29637/819200*Nc*phi1916
          - 747/16384*Nc*phi134
          + 117/1280*al*Nc
          - 34821/102400*al*Nc*ln43
          - 26289/819200*al*Nc*phi1916
          + 447/16384*al*Nc*phi134
          - 369/2560*al^2*Nc
          - 7329/102400*al^2*Nc*ln43
          + 58689/819200*al^2*Nc*phi1916
          - 549/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          + 25893/102400*al^3*Nc*ln43
          - 31563/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 2243/10240*Nc
          + 1773/8192*Nc*ln43
          - 6729/81920*Nc*phi1916
          - 1995/32768*Nc*phi134
          + 161/2048*al*Nc
          + 76773/204800*al*Nc*ln43
          + 993/409600*al*Nc*phi1916
          + 21/32768*al*Nc*phi134
          + 1039/10240*al^2*Nc
          + 22839/204800*al^2*Nc*ln43
          - 18291/409600*al^2*Nc*phi1916
          + 807/32768*al^2*Nc*phi134
          + 399/10240*al^3*Nc
          - 28737/204800*al^3*Nc*ln43
          + 2943/409600*al^3*Nc*phi1916
          - 369/32768*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          - 21/1280*Nc
          + 71961/102400*Nc*ln43
          - 53211/819200*Nc*phi1916
          - 123/16384*Nc*phi134
          - 93/1024*al*Nc
          - 3621/25600*al*Nc*ln43
          + 48849/819200*al*Nc*phi1916
          - 3/2048*al*Nc*phi134
          + 231/2560*al^2*Nc
          + 2409/20480*al^2*Nc*ln43
          + 519/32768*al^2*Nc*phi1916
          - 1071/16384*al^2*Nc*phi134
          + 87/5120*al^3*Nc
          - 3561/51200*al^3*Nc*ln43
          + 5787/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 111/512*Nc
          - 30507/102400*Nc*ln43
          - 117873/819200*Nc*phi1916
          - 999/16384*Nc*phi134
          - 3003/5120*al*Nc
          + 2523/25600*al*Nc*ln43
          - 102717/819200*al*Nc*phi1916
          + 165/512*al*Nc*phi134
          + 399/1280*al^2*Nc
          + 39777/102400*al^2*Nc*ln43
          + 21213/819200*al^2*Nc*phi1916
          - 2835/16384*al^2*Nc*phi134
          + 297/5120*al^3*Nc
          - 7281/51200*al^3*Nc*ln43
          + 12177/819200*al^3*Nc*phi1916
          - 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 69/5120*Nc
          + 39993/102400*Nc*ln43
          - 29019/409600*Nc*phi1916
          + 2001/16384*Nc*phi134
          - 183/2560*al*Nc
          - 18477/25600*al*Nc*ln43
          + 62889/409600*al*Nc*phi1916
          - 543/4096*al*Nc*phi134
          + 579/5120*al^2*Nc
          + 108357/102400*al^2*Nc*ln43
          - 30681/409600*al^2*Nc*phi1916
          - 819/16384*al^2*Nc*phi134
          - 9/320*al^3*Nc
          - 13221/51200*al^3*Nc*ln43
          + 16011/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 201/1280*Nc
          + 13881/102400*Nc*ln43
          + 56469/819200*Nc*phi1916
          - 795/16384*Nc*phi134
          + 459/1024*al*Nc
          + 4749/25600*al*Nc*ln43
          - 14031/819200*al*Nc*phi1916
          - 141/1024*al*Nc*phi134
          - 909/2560*al^2*Nc
          - 3423/20480*al^2*Nc*ln43
          - 573/163840*al^2*Nc*phi1916
          + 2409/16384*al^2*Nc*phi134
          + 327/5120*al^3*Nc
          + 1719/51200*al^3*Nc*ln43
          - 10773/819200*al^3*Nc*phi1916
          - 63/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 173/1024*Nc
          + 54637/102400*Nc*ln43
          - 363/12800*Nc*phi1916
          - 1875/16384*Nc*phi134
          - 41/1280*al*Nc
          + 9419/12800*al*Nc*ln43
          - 17853/204800*al*Nc*phi1916
          + 165/2048*al*Nc*phi134
          - 947/5120*al^2*Nc
          - 16627/20480*al^2*Nc*ln43
          + 1551/20480*al^2*Nc*phi1916
          + 801/16384*al^2*Nc*phi134
          + 123/2560*al^3*Nc
          + 7773/51200*al^3*Nc*ln43
          - 5049/204800*al^3*Nc*phi1916
          - 27/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p2(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          + 1179/5120*Nc
          - 128487/102400*Nc*ln43
          + 43461/409600*Nc*phi1916
          - 1359/16384*Nc*phi134
          - 351/2560*al*Nc
          + 3609/25600*al*Nc*ln43
          - 34083/409600*al*Nc*phi1916
          + 447/4096*al*Nc*phi134
          - 693/5120*al^2*Nc
          + 6189/102400*al^2*Nc*ln43
          - 1017/409600*al^2*Nc*phi1916
          + 693/16384*al^2*Nc*phi134
          + 27/640*al^3*Nc
          - 1269/51200*al^3*Nc*ln43
          - 1161/409600*al^3*Nc*phi1916
          - 81/8192*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*p3(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 1389/5120*Nc
          - 489/2048*Nc*ln43
          + 4473/163840*Nc*phi1916
          - 603/8192*Nc*phi134
          - 309/1280*al*Nc
          - 4467/102400*al*Nc*ln43
          - 26823/819200*al*Nc*phi1916
          + 2217/16384*al*Nc*phi134
          - 99/1024*al^2*Nc
          + 1431/25600*al^2*Nc*ln43
          + 40311/819200*al^2*Nc*phi1916
          - 9/256*al^2*Nc*phi134
          + 171/2560*al^3*Nc
          + 8793/102400*al^3*Nc*ln43
          - 11853/819200*al^3*Nc*phi1916
          - 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p1(m5)*gg^4 * (
          - 1/16*Nc
          + 199/1024*Nc*ln43
          + 367/8192*Nc*phi1916
          - 237/4096*Nc*phi134
          + 17/128*al*Nc
          - 243/1024*al*Nc*ln43
          + 1107/8192*al*Nc*phi1916
          - 1063/4096*al*Nc*phi134
          - 5/64*al^2*Nc
          + 533/5120*al^2*Nc*ln43
          + 1377/40960*al^2*Nc*phi1916
          - 171/4096*al^2*Nc*phi134
          + 1/128*al^3*Nc
          + 327/5120*al^3*Nc*ln43
          - 747/40960*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p2(m5)*gg^4 * (
          + 103/1280*Nc
          - 5711/25600*Nc*ln43
          - 4837/102400*Nc*phi1916
          + 537/4096*Nc*phi134
          - 217/1280*al*Nc
          + 1929/25600*al*Nc*ln43
          - 13257/102400*al*Nc*phi1916
          + 1169/4096*al*Nc*phi134
          + 25/256*al^2*Nc
          + 47/5120*al^2*Nc*ln43
          - 891/20480*al^2*Nc*phi1916
          + 99/4096*al^2*Nc*phi134
          - 11/1280*al^3*Nc
          - 453/25600*al^3*Nc*ln43
          + 549/102400*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m2)*p3(m5)*gg^4 * (
          + 119/1280*Nc
          + 599/3200*Nc*ln43
          - 947/204800*Nc*phi1916
          + 1/1024*Nc*phi134
          - 211/1280*al*Nc
          - 1499/12800*al*Nc*ln43
          - 207/204800*al*Nc*phi1916
          + 195/2048*al*Nc*phi134
          + 13/256*al^2*Nc
          - 83/1280*al^2*Nc*ln43
          + 1227/40960*al^2*Nc*phi1916
          - 27/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p1(m2)*gg^4 * (
          + 29/320*Nc
          - 2537/25600*Nc*ln43
          - 12933/204800*Nc*phi1916
          - 341/4096*Nc*phi134
          - 25/128*al*Nc
          + 513/5120*al*Nc*ln43
          - 11853/40960*al*Nc*phi1916
          + 2185/4096*al*Nc*phi134
          + 19/160*al^2*Nc
          - 6479/25600*al^2*Nc*ln43
          + 11889/204800*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 9/640*al^3*Nc
          + 2451/25600*al^3*Nc*ln43
          - 4491/204800*al^3*Nc*phi1916
          + 63/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p2(m2)*gg^4 * (
          + 61/1280*Nc
          + 10413/25600*Nc*ln43
          - 2477/51200*Nc*phi1916
          - 835/4096*Nc*phi134
          - 119/1280*al*Nc
          + 4773/25600*al*Nc*ln43
          - 3721/25600*al*Nc*phi1916
          + 965/4096*al*Nc*phi134
          + 11/256*al^2*Nc
          - 329/1024*al^2*Nc*ln43
          + 111/2048*al^2*Nc*phi1916
          - 81/4096*al^2*Nc*phi134
          + 3/1280*al^3*Nc
          + 1039/25600*al^3*Nc*ln43
          - 57/6400*al^3*Nc*phi1916
          + 15/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m1,m5)*p3(m2)*gg^4 * (
          + 7/1280*Nc
          - 1663/3200*Nc*ln43
          + 6589/204800*Nc*phi1916
          - 251/1024*Nc*phi134
          + 13/1280*al*Nc
          + 5997/12800*al*Nc*ln43
          - 16479/204800*al*Nc*phi1916
          - 85/2048*al*Nc*phi134
          - 47/1280*al^2*Nc
          - 839/6400*al^2*Nc*ln43
          + 10071/204800*al^2*Nc*phi1916
          - 15/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p1(m1)*gg^4 * (
          - 1/640*Nc
          + 339/25600*Nc*ln43
          + 9901/204800*Nc*phi1916
          + 287/4096*Nc*phi134
          + 7/320*al*Nc
          - 6111/25600*al*Nc*ln43
          + 24901/204800*al*Nc*phi1916
          - 691/4096*al*Nc*phi134
          - 5/128*al^2*Nc
          + 2369/5120*al^2*Nc*ln43
          - 2109/40960*al^2*Nc*phi1916
          + 9/4096*al^2*Nc*phi134
          + 3/160*al^3*Nc
          - 473/25600*al^3*Nc*ln43
          + 543/204800*al^3*Nc*phi1916
          - 21/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p2(m1)*gg^4 * (
          - 241/1280*Nc
          - 23/25600*Nc*ln43
          + 13059/102400*Nc*phi1916
          - 239/4096*Nc*phi134
          + 287/1280*al*Nc
          + 2841/25600*al*Nc*ln43
          + 38547/102400*al*Nc*phi1916
          - 2879/4096*al*Nc*phi134
          - 91/1280*al^2*Nc
          + 9667/25600*al^2*Nc*ln43
          - 6111/102400*al^2*Nc*phi1916
          + 123/4096*al^2*Nc*phi134
          + 9/256*al^3*Nc
          - 417/5120*al^3*Nc*ln43
          + 261/20480*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A2,A3,A4)*d_(m2,m5)*p3(m1)*gg^4 * (
          - 13/256*Nc
          + 79/640*Nc*ln43
          + 2033/40960*Nc*phi1916
          + 97/1024*Nc*phi134
          - 83/1280*al*Nc
          - 3267/12800*al*Nc*ln43
          + 25569/204800*al*Nc*phi1916
          - 133/2048*al*Nc*phi134
          + 121/1280*al^2*Nc
          + 1477/6400*al^2*Nc*ln43
          - 9153/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          + 27/1280*al^3*Nc
          + 333/12800*al^3*Nc*ln43
          - 981/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p1(m5)*gg^4*mu^-2 * (
          + 187/2560*Nc
          + 3231/25600*Nc*ln43
          + 11463/409600*Nc*phi1916
          + 177/4096*Nc*phi134
          - 73/5120*al*Nc
          + 993/20480*al*Nc*ln43
          + 2193/81920*al*Nc*phi1916
          - 1155/16384*al*Nc*phi134
          + 7/160*al^2*Nc
          - 17031/51200*al^2*Nc*ln43
          - 19839/409600*al^2*Nc*phi1916
          + 501/8192*al^2*Nc*phi134
          - 105/1024*al^3*Nc
          - 12627/102400*al^3*Nc*ln43
          + 21411/409600*al^3*Nc*phi1916
          - 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p2(m5)*gg^4*mu^-2 * (
          - 127/5120*Nc
          + 19359/51200*Nc*ln43
          - 76743/819200*Nc*phi1916
          - 51/8192*Nc*phi134
          + 371/5120*al*Nc
          - 3231/25600*al*Nc*ln43
          - 63051/819200*al*Nc*phi1916
          + 39/1024*al*Nc*phi134
          - 1/5120*al^2*Nc
          - 8373/51200*al^2*Nc*ln43
          - 15429/819200*al^2*Nc*phi1916
          + 309/8192*al^2*Nc*phi134
          - 243/5120*al^3*Nc
          - 531/12800*al^3*Nc*ln43
          + 25623/819200*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m2)*p3(m5)*gg^4*mu^-2 * (
          - 237/1024*Nc
          - 60681/51200*Nc*ln43
          - 10893/819200*Nc*phi1916
          + 1905/8192*Nc*phi134
          + 81/320*al*Nc
          + 52419/102400*al*Nc*ln43
          - 23349/819200*al*Nc*phi1916
          - 2409/16384*al*Nc*phi134
          + 243/5120*al^2*Nc
          - 171/3200*al^2*Nc*ln43
          - 24303/819200*al^2*Nc*phi1916
          + 135/4096*al^2*Nc*phi134
          - 177/2560*al^3*Nc
          - 1437/20480*al^3*Nc*ln43
          + 3069/163840*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          + 569/15360*Nc
          - 42293/51200*Nc*ln43
          + 12951/819200*Nc*phi1916
          + 381/8192*Nc*phi134
          - 1057/15360*al*Nc
          + 347/1600*al*Nc*ln43
          + 4647/819200*al*Nc*phi1916
          - 39/4096*al*Nc*phi134
          + 1487/15360*al^2*Nc
          - 5429/51200*al^2*Nc*ln43
          - 15747/819200*al^2*Nc*phi1916
          - 15/8192*al^2*Nc*phi134
          - 333/5120*al^3*Nc
          - 2091/25600*al^3*Nc*ln43
          + 22149/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          + 807/5120*Nc
          + 43647/51200*Nc*ln43
          + 46011/819200*Nc*phi1916
          - 663/8192*Nc*phi134
          - 63/320*al*Nc
          + 9627/102400*al*Nc*ln43
          + 6723/819200*al*Nc*phi1916
          + 399/16384*al*Nc*phi134
          + 135/1024*al^2*Nc
          - 2757/12800*al^2*Nc*ln43
          - 4359/819200*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 237/2560*al^3*Nc
          - 2493/20480*al^3*Nc*ln43
          + 945/32768*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          + 569/15360*Nc
          - 42293/51200*Nc*ln43
          + 12951/819200*Nc*phi1916
          + 381/8192*Nc*phi134
          - 1057/15360*al*Nc
          + 347/1600*al*Nc*ln43
          + 4647/819200*al*Nc*phi1916
          - 39/4096*al*Nc*phi134
          + 1487/15360*al^2*Nc
          - 5429/51200*al^2*Nc*ln43
          - 15747/819200*al^2*Nc*phi1916
          - 15/8192*al^2*Nc*phi134
          - 333/5120*al^3*Nc
          - 2091/25600*al^3*Nc*ln43
          + 22149/819200*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          - 363/2560*Nc
          - 56727/25600*Nc*ln43
          + 10089/409600*Nc*phi1916
          + 951/4096*Nc*phi134
          + 51/512*al*Nc
          + 531/512*al*Nc*ln43
          - 279/16384*al*Nc*phi1916
          - 123/1024*al*Nc*phi134
          + 219/2560*al^2*Nc
          - 4419/25600*al^2*Nc*ln43
          - 3117/409600*al^2*Nc*phi1916
          - 9/4096*al^2*Nc*phi134
          - 111/2560*al^3*Nc
          - 351/6400*al^3*Nc*ln43
          + 4803/409600*al^3*Nc*phi1916
          + 15/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 87/1280*Nc
          + 27123/25600*Nc*ln43
          - 2949/102400*Nc*phi1916
          - 165/4096*Nc*phi134
          - 57/640*al*Nc
          - 13179/25600*al*Nc*ln43
          + 9879/204800*al*Nc*phi1916
          + 105/4096*al*Nc*phi134
          + 309/1280*al^2*Nc
          + 7569/25600*al^2*Nc*ln43
          - 1443/25600*al^2*Nc*phi1916
          - 207/4096*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 3513/25600*al^3*Nc*ln43
          + 6363/204800*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 1037/5120*Nc
          - 15577/51200*Nc*ln43
          + 33999/819200*Nc*phi1916
          + 489/8192*Nc*phi134
          + 281/2560*al*Nc
          + 2173/4096*al*Nc*ln43
          - 921/163840*al*Nc*phi1916
          - 1623/16384*al*Nc*phi134
          + 787/5120*al^2*Nc
          - 5777/25600*al^2*Nc*ln43
          - 23667/819200*al^2*Nc*phi1916
          + 9/2048*al^2*Nc*phi134
          - 39/640*al^3*Nc
          - 9663/102400*al^3*Nc*ln43
          + 13473/819200*al^3*Nc*phi1916
          + 189/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          - 147/5120*Nc
          + 543/51200*Nc*ln43
          + 62109/819200*Nc*phi1916
          - 507/8192*Nc*phi134
          + 51/1024*al*Nc
          - 7839/25600*al*Nc*ln43
          - 35559/819200*al*Nc*phi1916
          + 15/512*al*Nc*phi134
          + 291/5120*al^2*Nc
          - 18213/51200*al^2*Nc*ln43
          - 58329/819200*al^2*Nc*phi1916
          + 621/8192*al^2*Nc*phi134
          - 399/5120*al^3*Nc
          - 63/12800*al^3*Nc*ln43
          + 31779/819200*al^3*Nc*phi1916
          - 81/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          - 1887/5120*Nc
          + 47319/51200*Nc*ln43
          + 23337/819200*Nc*phi1916
          + 549/8192*Nc*phi134
          + 183/512*al*Nc
          - 19797/102400*al*Nc*ln43
          + 111717/819200*al*Nc*phi1916
          - 3945/16384*al*Nc*phi134
          + 921/5120*al^2*Nc
          + 159/2560*al^2*Nc*ln43
          - 4221/32768*al^2*Nc*phi1916
          + 315/4096*al^2*Nc*phi134
          - 27/160*al^3*Nc
          - 18801/102400*al^3*Nc*ln43
          + 42471/819200*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          - 147/5120*Nc
          + 543/51200*Nc*ln43
          + 62109/819200*Nc*phi1916
          - 507/8192*Nc*phi134
          + 51/1024*al*Nc
          - 7839/25600*al*Nc*ln43
          - 35559/819200*al*Nc*phi1916
          + 15/512*al*Nc*phi134
          + 291/5120*al^2*Nc
          - 18213/51200*al^2*Nc*ln43
          - 58329/819200*al^2*Nc*phi1916
          + 621/8192*al^2*Nc*phi134
          - 399/5120*al^3*Nc
          - 63/12800*al^3*Nc*ln43
          + 31779/819200*al^3*Nc*phi1916
          - 81/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          - 81/2560*Nc
          - 29331/25600*Nc*ln43
          + 16047/409600*Nc*phi1916
          + 495/4096*Nc*phi134
          - 279/2560*al*Nc
          + 207/1280*al*Nc*ln43
          - 1569/81920*al*Nc*phi1916
          + 75/2048*al*Nc*phi134
          + 441/2560*al^2*Nc
          - 5067/25600*al^2*Nc*ln43
          + 8109/409600*al^2*Nc*phi1916
          - 261/4096*al^2*Nc*phi134
          - 81/2560*al^3*Nc
          + 729/12800*al^3*Nc*ln43
          + 2889/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 183/2560*Nc
          + 22413/25600*Nc*ln43
          - 7491/409600*Nc*phi1916
          - 333/4096*Nc*phi134
          - 33/512*al*Nc
          + 141/640*al*Nc*ln43
          - 7371/81920*al*Nc*phi1916
          + 171/2048*al*Nc*phi134
          + 519/2560*al^2*Nc
          - 6939/25600*al^2*Nc*ln43
          + 4023/409600*al^2*Nc*phi1916
          - 297/4096*al^2*Nc*phi134
          - 171/2560*al^3*Nc
          + 243/12800*al^3*Nc*ln43
          + 6723/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 1461/5120*Nc
          + 12267/51200*Nc*ln43
          + 13791/819200*Nc*phi1916
          + 141/8192*Nc*phi134
          + 75/512*al*Nc
          + 1929/102400*al*Nc*ln43
          - 25269/819200*al*Nc*phi1916
          - 291/16384*al*Nc*phi134
          + 963/5120*al^2*Nc
          - 513/5120*al^2*Nc*ln43
          - 2007/163840*al^2*Nc*phi1916
          - 81/2048*al^2*Nc*phi134
          - 63/1280*al^3*Nc
          - 11403/102400*al^3*Nc*ln43
          + 16713/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m1)*p2(m2)*gg^4*mu^-2 * (
          - 127/5120*Nc
          + 19359/51200*Nc*ln43
          - 76743/819200*Nc*phi1916
          - 51/8192*Nc*phi134
          + 371/5120*al*Nc
          - 3231/25600*al*Nc*ln43
          - 63051/819200*al*Nc*phi1916
          + 39/1024*al*Nc*phi134
          - 1/5120*al^2*Nc
          - 8373/51200*al^2*Nc*ln43
          - 15429/819200*al^2*Nc*phi1916
          + 309/8192*al^2*Nc*phi134
          - 243/5120*al^3*Nc
          - 531/12800*al^3*Nc*ln43
          + 25623/819200*al^3*Nc*phi1916
          - 45/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m1)*p3(m2)*gg^4*mu^-2 * (
          - 183/2560*Nc
          + 22413/25600*Nc*ln43
          - 7491/409600*Nc*phi1916
          - 333/4096*Nc*phi134
          - 33/512*al*Nc
          + 141/640*al*Nc*ln43
          - 7371/81920*al*Nc*phi1916
          + 171/2048*al*Nc*phi134
          + 519/2560*al^2*Nc
          - 6939/25600*al^2*Nc*ln43
          + 4023/409600*al^2*Nc*phi1916
          - 297/4096*al^2*Nc*phi134
          - 171/2560*al^3*Nc
          + 243/12800*al^3*Nc*ln43
          + 6723/409600*al^3*Nc*phi1916
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p2(m2)*p3(m1)*gg^4*mu^-2 * (
          - 87/1280*Nc
          + 27123/25600*Nc*ln43
          - 2949/102400*Nc*phi1916
          - 165/4096*Nc*phi134
          - 57/640*al*Nc
          - 13179/25600*al*Nc*ln43
          + 9879/204800*al*Nc*phi1916
          + 105/4096*al*Nc*phi134
          + 309/1280*al^2*Nc
          + 7569/25600*al^2*Nc*ln43
          - 1443/25600*al^2*Nc*phi1916
          - 207/4096*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 3513/25600*al^3*Nc*ln43
          + 6363/204800*al^3*Nc*phi1916
          + 27/4096*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p1(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          - 1233/5120*Nc
          + 9303/10240*Nc*ln43
          - 11457/163840*Nc*phi1916
          + 1053/8192*Nc*phi134
          + 117/2560*al*Nc
          + 4077/20480*al*Nc*ln43
          + 18891/163840*al*Nc*phi1916
          - 2235/16384*al*Nc*phi134
          + 1431/5120*al^2*Nc
          + 57/5120*al^2*Nc*ln43
          - 11331/163840*al^2*Nc*phi1916
          - 9/1024*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 4671/20480*al^3*Nc*ln43
          + 6777/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          + 187/2560*Nc
          + 3231/25600*Nc*ln43
          + 11463/409600*Nc*phi1916
          + 177/4096*Nc*phi134
          - 73/5120*al*Nc
          + 993/20480*al*Nc*ln43
          + 2193/81920*al*Nc*phi1916
          - 1155/16384*al*Nc*phi134
          + 7/160*al^2*Nc
          - 17031/51200*al^2*Nc*ln43
          - 19839/409600*al^2*Nc*phi1916
          + 501/8192*al^2*Nc*phi134
          - 105/1024*al^3*Nc
          - 12627/102400*al^3*Nc*ln43
          + 21411/409600*al^3*Nc*phi1916
          - 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          - 237/1024*Nc
          - 60681/51200*Nc*ln43
          - 10893/819200*Nc*phi1916
          + 1905/8192*Nc*phi134
          + 81/320*al*Nc
          + 52419/102400*al*Nc*ln43
          - 23349/819200*al*Nc*phi1916
          - 2409/16384*al*Nc*phi134
          + 243/5120*al^2*Nc
          - 171/3200*al^2*Nc*ln43
          - 24303/819200*al^2*Nc*phi1916
          + 135/4096*al^2*Nc*phi134
          - 177/2560*al^3*Nc
          - 1437/20480*al^3*Nc*ln43
          + 3069/163840*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          - 1887/5120*Nc
          + 47319/51200*Nc*ln43
          + 23337/819200*Nc*phi1916
          + 549/8192*Nc*phi134
          + 183/512*al*Nc
          - 19797/102400*al*Nc*ln43
          + 111717/819200*al*Nc*phi1916
          - 3945/16384*al*Nc*phi134
          + 921/5120*al^2*Nc
          + 159/2560*al^2*Nc*ln43
          - 4221/32768*al^2*Nc*phi1916
          + 315/4096*al^2*Nc*phi134
          - 27/160*al^3*Nc
          - 18801/102400*al^3*Nc*ln43
          + 42471/819200*al^3*Nc*phi1916
          + 243/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 1461/5120*Nc
          + 12267/51200*Nc*ln43
          + 13791/819200*Nc*phi1916
          + 141/8192*Nc*phi134
          + 75/512*al*Nc
          + 1929/102400*al*Nc*ln43
          - 25269/819200*al*Nc*phi1916
          - 291/16384*al*Nc*phi134
          + 963/5120*al^2*Nc
          - 513/5120*al^2*Nc*ln43
          - 2007/163840*al^2*Nc*phi1916
          - 81/2048*al^2*Nc*phi134
          - 63/1280*al^3*Nc
          - 11403/102400*al^3*Nc*ln43
          + 16713/819200*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          + 807/5120*Nc
          + 43647/51200*Nc*ln43
          + 46011/819200*Nc*phi1916
          - 663/8192*Nc*phi134
          - 63/320*al*Nc
          + 9627/102400*al*Nc*ln43
          + 6723/819200*al*Nc*phi1916
          + 399/16384*al*Nc*phi134
          + 135/1024*al^2*Nc
          - 2757/12800*al^2*Nc*ln43
          - 4359/819200*al^2*Nc*phi1916
          - 147/4096*al^2*Nc*phi134
          - 237/2560*al^3*Nc
          - 2493/20480*al^3*Nc*ln43
          + 945/32768*al^3*Nc*phi1916
          + 171/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 1037/5120*Nc
          - 15577/51200*Nc*ln43
          + 33999/819200*Nc*phi1916
          + 489/8192*Nc*phi134
          + 281/2560*al*Nc
          + 2173/4096*al*Nc*ln43
          - 921/163840*al*Nc*phi1916
          - 1623/16384*al*Nc*phi134
          + 787/5120*al^2*Nc
          - 5777/25600*al^2*Nc*ln43
          - 23667/819200*al^2*Nc*phi1916
          + 9/2048*al^2*Nc*phi134
          - 39/640*al^3*Nc
          - 9663/102400*al^3*Nc*ln43
          + 13473/819200*al^3*Nc*phi1916
          + 189/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p2(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          - 1233/5120*Nc
          + 9303/10240*Nc*ln43
          - 11457/163840*Nc*phi1916
          + 1053/8192*Nc*phi134
          + 117/2560*al*Nc
          + 4077/20480*al*Nc*ln43
          + 18891/163840*al*Nc*phi1916
          - 2235/16384*al*Nc*phi134
          + 1431/5120*al^2*Nc
          + 57/5120*al^2*Nc*ln43
          - 11331/163840*al^2*Nc*phi1916
          - 9/1024*al^2*Nc*phi134
          - 27/320*al^3*Nc
          - 4671/20480*al^3*Nc*ln43
          + 6777/163840*al^3*Nc*phi1916
          + 81/16384*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*p3(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 1389/2560*Nc
          + 489/1024*Nc*ln43
          - 4473/81920*Nc*phi1916
          + 603/4096*Nc*phi134
          + 309/640*al*Nc
          + 4467/51200*al*Nc*ln43
          + 26823/409600*al*Nc*phi1916
          - 2217/8192*al*Nc*phi134
          + 99/512*al^2*Nc
          - 1431/12800*al^2*Nc*ln43
          - 40311/409600*al^2*Nc*phi1916
          + 9/128*al^2*Nc*phi134
          - 171/1280*al^3*Nc
          - 8793/51200*al^3*Nc*ln43
          + 11853/409600*al^3*Nc*phi1916
          + 243/8192*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p1(m5)*gg^4 * (
          - 23/1280*Nc
          + 23/800*Nc*ln43
          + 499/204800*Nc*phi1916
          - 75/1024*Nc*phi134
          + 47/1280*al*Nc
          + 2073/12800*al*Nc*ln43
          - 1161/204800*al*Nc*phi1916
          - 53/2048*al*Nc*phi134
          - 5/256*al^2*Nc
          - 29/256*al^2*Nc*ln43
          + 81/8192*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          + 1/1280*al^3*Nc
          - 591/12800*al^3*Nc*ln43
          + 2637/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p2(m5)*gg^4 * (
          - 23/1280*Nc
          + 23/800*Nc*ln43
          + 499/204800*Nc*phi1916
          - 75/1024*Nc*phi134
          + 47/1280*al*Nc
          + 2073/12800*al*Nc*ln43
          - 1161/204800*al*Nc*phi1916
          - 53/2048*al*Nc*phi134
          - 5/256*al^2*Nc
          - 29/256*al^2*Nc*ln43
          + 81/8192*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          + 1/1280*al^3*Nc
          - 591/12800*al^3*Nc*ln43
          + 2637/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m2)*p3(m5)*gg^4 * (
          - 119/640*Nc
          - 599/1600*Nc*ln43
          + 947/102400*Nc*phi1916
          - 1/512*Nc*phi134
          + 211/640*al*Nc
          + 1499/6400*al*Nc*ln43
          + 207/102400*al*Nc*phi1916
          - 195/1024*al*Nc*phi134
          - 13/128*al^2*Nc
          + 83/640*al^2*Nc*ln43
          - 1227/20480*al^2*Nc*phi1916
          + 27/256*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p1(m2)*gg^4 * (
          + 25/256*Nc
          + 1/10*Nc*ln43
          - 2637/40960*Nc*phi1916
          + 145/1024*Nc*phi134
          - 37/1280*al*Nc
          - 2703/12800*al*Nc*ln43
          - 17829/204800*al*Nc*phi1916
          + 347/2048*al*Nc*phi134
          - 61/1280*al^2*Nc
          - 797/6400*al^2*Nc*ln43
          + 333/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 183/12800*al^3*Nc*ln43
          + 1881/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p2(m2)*gg^4 * (
          - 59/1280*Nc
          - 21/50*Nc*ln43
          + 7/204800*Nc*phi1916
          + 137/1024*Nc*phi134
          + 91/1280*al*Nc
          + 669/12800*al*Nc*ln43
          + 4867/204800*al*Nc*phi1916
          - 137/2048*al*Nc*phi134
          - 1/256*al^2*Nc
          - 181/1280*al^2*Nc*ln43
          - 111/40960*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 283/12800*al^3*Nc*ln43
          + 1281/204800*al^3*Nc*phi1916
          + 3/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m1,m5)*p3(m2)*gg^4 * (
          + 29/640*Nc
          + 317/800*Nc*ln43
          - 8377/102400*Nc*phi1916
          + 77/512*Nc*phi134
          + 7/128*al*Nc
          - 273/1280*al*Nc*ln43
          - 909/20480*al*Nc*phi1916
          + 109/1024*al*Nc*phi134
          - 37/640*al^2*Nc
          - 319/3200*al^2*Nc*ln43
          - 459/102400*al^2*Nc*phi1916
          + 3/128*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p1(m1)*gg^4 * (
          - 59/1280*Nc
          - 21/50*Nc*ln43
          + 7/204800*Nc*phi1916
          + 137/1024*Nc*phi134
          + 91/1280*al*Nc
          + 669/12800*al*Nc*ln43
          + 4867/204800*al*Nc*phi1916
          - 137/2048*al*Nc*phi134
          - 1/256*al^2*Nc
          - 181/1280*al^2*Nc*ln43
          - 111/40960*al^2*Nc*phi1916
          + 9/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 283/12800*al^3*Nc*ln43
          + 1281/204800*al^3*Nc*phi1916
          + 3/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p2(m1)*gg^4 * (
          + 25/256*Nc
          + 1/10*Nc*ln43
          - 2637/40960*Nc*phi1916
          + 145/1024*Nc*phi134
          - 37/1280*al*Nc
          - 2703/12800*al*Nc*ln43
          - 17829/204800*al*Nc*phi1916
          + 347/2048*al*Nc*phi134
          - 61/1280*al^2*Nc
          - 797/6400*al^2*Nc*ln43
          + 333/204800*al^2*Nc*phi1916
          + 3/512*al^2*Nc*phi134
          - 27/1280*al^3*Nc
          - 183/12800*al^3*Nc*ln43
          + 1881/204800*al^3*Nc*phi1916
          - 9/2048*al^3*Nc*phi134
          )

       + ff4(A1,A3,A2,A4)*d_(m2,m5)*p3(m1)*gg^4 * (
          + 29/640*Nc
          + 317/800*Nc*ln43
          - 8377/102400*Nc*phi1916
          + 77/512*Nc*phi134
          + 7/128*al*Nc
          - 273/1280*al*Nc*ln43
          - 909/20480*al*Nc*phi1916
          + 109/1024*al*Nc*phi134
          - 37/640*al^2*Nc
          - 319/3200*al^2*Nc*ln43
          - 459/102400*al^2*Nc*phi1916
          + 3/128*al^2*Nc*phi134
          - 27/640*al^3*Nc
          - 333/6400*al^3*Nc*ln43
          + 981/102400*al^3*Nc*phi1916
          + 9/1024*al^3*Nc*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p1(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p2(m5)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m2)*p3(m5)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p2(m2)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p1(m5)*p3(m2)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 511/2560
          - 28329/25600*ln43
          + 3753/409600*phi1916
          + 549/4096*phi134
          + 23/2560*al
          + 867/1600*al*ln43
          - 298179/409600*al*phi1916
          + 1611/2048*al*phi134
          + 1487/2560*al^2
          + 12603/25600*al^2*ln43
          + 83979/409600*al^2*phi1916
          - 2043/4096*al^2*phi134
          - 999/2560*al^3
          - 6273/12800*al^3*ln43
          + 66447/409600*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          - 117/1280
          - 43443/12800*ln43
          + 8451/204800*phi1916
          + 423/2048*phi134
          - 99/1280*al
          + 12717/6400*al*ln43
          - 219213/204800*al*phi1916
          + 549/512*al*phi134
          + 549/1280*al^2
          + 621/12800*al^2*ln43
          + 81153/204800*al^2*phi1916
          - 1269/2048*al^2*phi134
          - 333/1280*al^3
          - 1053/3200*al^3*ln43
          + 14409/204800*al^3*phi1916
          + 45/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p2(m1)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p1(m5)*p3(m1)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p2(m5)*gg^4*mu^-2 * (
          - 441/2560
          + 14049/25600*ln43
          + 280287/409600*phi1916
          - 4221/4096*phi134
          - 63/512*al
          - 12987/12800*al*ln43
          - 586197/409600*al*phi1916
          + 1557/1024*al*phi134
          + 1953/2560*al^2
          + 19881/25600*al^2*ln43
          - 178227/409600*al^2*phi1916
          - 81/4096*al^2*phi134
          - 1197/2560*al^3
          - 189/6400*al^3*ln43
          + 95337/409600*al^3*phi1916
          - 243/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m1)*p3(m5)*gg^4*mu^-2 * (
          - 27/256
          + 459/12800*ln43
          - 144423/204800*phi1916
          + 1593/2048*phi134
          + 27/1280*al
          + 2997/1600*al*ln43
          - 31527/204800*al*phi1916
          + 171/1024*al*phi134
          + 351/1280*al^2
          - 28809/12800*al^2*ln43
          + 95283/204800*al^2*phi1916
          - 783/2048*al^2*phi134
          - 243/1280*al^3
          + 2187/6400*al^3*ln43
          + 8667/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p2(m2)*gg^4*mu^-2 * (
          - 273/2560
          - 31131/25600*ln43
          - 942273/409600*phi1916
          + 11079/4096*phi134
          - 183/2560*al
          + 4293/2560*al*ln43
          - 109413/81920*al*phi1916
          + 1233/1024*al*phi134
          + 237/512*al^2
          + 1773/25600*al^2*ln43
          - 13131/409600*al^2*phi1916
          - 477/4096*al^2*phi134
          - 729/2560*al^3
          - 1593/6400*al^3*ln43
          + 76869/409600*al^3*phi1916
          - 135/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m1)*p3(m2)*gg^4*mu^-2 * (
          - 549/1280
          - 7281/12800*ln43
          - 240633/204800*phi1916
          + 1377/2048*phi134
          + 117/256*al
          + 981/640*al*ln43
          - 60993/40960*al*phi1916
          + 999/1024*al*phi134
          + 477/1280*al^2
          - 2997/12800*al^2*ln43
          + 57429/204800*al^2*phi1916
          - 1215/2048*al^2*phi134
          - 513/1280*al^3
          + 729/6400*al^3*ln43
          + 20169/204800*al^3*phi1916
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p2(m2)*p3(m1)*gg^4*mu^-2 * (
          + 63/640
          - 279/800*ln43
          - 4491/102400*phi1916
          + 207/512*phi134
          - 45/64*al
          - 8811/12800*al*ln43
          - 79929/102400*al*phi1916
          + 2745/2048*al*phi134
          + 711/640*al^2
          + 11907/6400*al^2*ln43
          + 7731/102400*al^2*phi1916
          - 675/1024*al^2*phi134
          - 81/160*al^3
          - 10539/12800*al^3*ln43
          + 19089/102400*al^3*phi1916
          + 81/2048*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p1(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p2(m5)*gg^4*mu^-2 * (
          - 1101/2560
          - 12087/51200*ln43
          - 191439/204800*phi1916
          + 12033/8192*phi134
          + 627/2560*al
          + 18693/51200*al*ln43
          - 263889/204800*al*phi1916
          + 9549/8192*al*phi134
          + 2049/2560*al^2
          + 1251/2048*al^2*ln43
          - 2421/40960*al^2*phi1916
          - 2637/8192*al^2*phi134
          - 315/512*al^3
          - 37881/51200*al^3*ln43
          + 64233/204800*al^3*phi1916
          - 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m2)*p3(m5)*gg^4*mu^-2 * (
          - 63/128
          - 122031/51200*ln43
          - 770859/409600*phi1916
          + 21501/8192*phi134
          + 729/1280*al
          + 107307/51200*al*ln43
          - 442647/409600*al*phi1916
          + 5895/8192*al*phi134
          + 27/80*al^2
          + 7479/51200*al^2*ln43
          + 217071/409600*al^2*phi1916
          - 6021/8192*al^2*phi134
          - 531/1280*al^3
          - 4311/10240*al^3*ln43
          + 9207/81920*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p2(m5)*p3(m2)*gg^4*mu^-2 * (
          + 207/1280
          + 58329/51200*ln43
          + 374571/409600*phi1916
          - 8019/8192*phi134
          - 171/128*al
          - 75861/51200*al*ln43
          - 610929/409600*al*phi1916
          + 20079/8192*al*phi134
          + 2799/1280*al^2
          + 17667/10240*al^2*ln43
          + 13149/81920*al^2*phi1916
          - 9909/8192*al^2*phi134
          - 81/80*al^3
          - 56403/51200*al^3*ln43
          + 127413/409600*al^3*phi1916
          + 729/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          - 243/1280
          + 13743/51200*ln43
          + 75717/409600*phi1916
          - 4581/8192*phi134
          + 27/320*al
          + 1773/10240*al*ln43
          - 57411/81920*al*phi1916
          + 7389/8192*al*phi134
          + 513/1280*al^2
          + 26001/51200*al^2*ln43
          + 146799/409600*al^2*phi1916
          - 4779/8192*al^2*phi134
          - 189/640*al^3
          - 34209/51200*al^3*ln43
          + 50139/409600*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p2(m5)*p3(m1)*gg^4*mu^-2 * (
          - 45/128
          + 9729/51200*ln43
          - 69219/409600*phi1916
          + 909/8192*phi134
          + 189/1280*al
          + 2907/51200*al*ln43
          - 476847/409600*al*phi1916
          + 10647/8192*al*phi134
          + 243/320*al^2
          + 39159/51200*al^2*ln43
          + 259191/409600*al^2*phi1916
          - 9189/8192*al^2*phi134
          - 711/1280*al^3
          - 7479/10240*al^3*ln43
          + 2835/16384*al^3*phi1916
          + 513/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m2)*p3(m1)*p3(m5)*gg^4*mu^-2 * (
          + 267/1280
          - 53997/51200*ln43
          + 276957/409600*phi1916
          - 7137/8192*phi134
          - 501/640*al
          + 3417/10240*al*ln43
          - 19215/16384*al*phi1916
          + 13977/8192*al*phi134
          + 1203/1280*al^2
          + 37101/51200*al^2*ln43
          + 220599/409600*al^2*phi1916
          - 8559/8192*al^2*phi134
          - 117/320*al^3
          - 28989/51200*al^3*ln43
          + 40419/409600*al^3*phi1916
          + 567/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p2(m5)*p3(m1)*p3(m2)*gg^4*mu^-2 * (
          - 297/1280
          - 1305/2048*ln43
          - 198963/81920*phi1916
          + 26379/8192*phi134
          - 27/640*al
          - 243/10240*al*ln43
          - 93663/81920*al*phi1916
          + 10413/8192*al*phi134
          + 999/1280*al^2
          + 23661/10240*al^2*ln43
          + 4347/16384*al^2*phi1916
          - 6507/8192*al^2*phi134
          - 81/160*al^3
          - 14013/10240*al^3*ln43
          + 20331/81920*al^3*phi1916
          + 243/8192*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*p3(m1)*p3(m2)*p3(m5)*gg^4*mu^-2 * (
          + 27/64
          + 2421/25600*ln43
          - 71631/204800*phi1916
          + 945/4096*phi134
          - 1053/640*al
          - 41301/25600*al*ln43
          - 415899/204800*al*phi1916
          + 12951/4096*al*phi134
          + 81/40*al^2
          + 65259/25600*al^2*ln43
          + 250371/204800*al^2*phi1916
          - 10017/4096*al^2*phi134
          - 513/640*al^3
          - 26379/25600*al^3*ln43
          + 35559/204800*al^3*phi1916
          + 729/4096*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p1(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p2(m5)*gg^4 * (
          + 21/640
          - 3171/6400*ln43
          - 237903/102400*phi1916
          + 3483/1024*phi134
          - 39/640*al
          + 5769/6400*al*ln43
          - 46683/102400*al*phi1916
          + 543/1024*al*phi134
          + 3/128*al^2
          + 15/256*al^2*ln43
          + 27/4096*al^2*phi1916
          + 81/1024*al^2*phi134
          + 3/640*al^3
          - 1773/6400*al^3*ln43
          + 7911/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m2)*p3(m5)*gg^4 * (
          - 87/320
          - 5973/3200*ln43
          - 97239/51200*phi1916
          + 1497/512*phi134
          + 93/320*al
          + 2067/3200*al*ln43
          - 33219/51200*al*phi1916
          + 153/512*al*phi134
          + 15/64*al^2
          + 741/640*al^2*ln43
          + 1503/10240*al^2*phi1916
          - 189/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p1(m2)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p2(m2)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m1,m5)*p3(m2)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p1(m1)*gg^4 * (
          - 87/640
          - 423/6400*ln43
          + 39261/102400*phi1916
          - 321/1024*phi134
          + 93/640*al
          - 963/6400*al*ln43
          - 5559/102400*al*phi1916
          + 75/1024*al*phi134
          + 15/128*al^2
          - 33/1280*al^2*ln43
          + 3051/20480*al^2*phi1916
          - 243/1024*al^2*phi134
          - 81/640*al^3
          - 849/6400*al^3*ln43
          + 3843/102400*al^3*phi1916
          + 9/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p2(m1)*gg^4 * (
          - 51/128
          + 213/256*ln43
          + 621/4096*phi1916
          - 93/1024*phi134
          + 429/640*al
          - 3519/6400*al*ln43
          + 4833/102400*al*phi1916
          - 417/1024*al*phi134
          - 93/640*al^2
          - 57/6400*al^2*ln43
          - 4401/102400*al^2*phi1916
          + 9/1024*al^2*phi134
          - 81/640*al^3
          - 549/6400*al^3*ln43
          + 5643/102400*al^3*phi1916
          - 27/1024*al^3*phi134
          )

       + dA4(A1,A2,A3,A4)*d_(m2,m5)*p3(m1)*gg^4 * (
          - 3/320
          + 3243/3200*ln43
          + 26349/51200*phi1916
          - 303/512*phi134
          - 15/64*al
          - 441/640*al*ln43
          - 2943/10240*al*phi1916
          + 345/512*al*phi134
          + 159/320*al^2
          + 561/3200*al^2*ln43
          + 20223/51200*al^2*phi1916
          - 333/512*al^2*phi134
          - 81/320*al^3
          - 999/3200*al^3*ln43
          + 2943/51200*al^3*phi1916
          + 27/512*al^3*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ggg A1,A2,A3}_{m1,m2,m3} =

       + ff(A1,A2,A3)*p1(m1)*p1(m2)*p1(m3)*i_*gg^3*mu^-2 * (
          + 1/4*Tf*Nf
          - 5/48*Tf*Nf*ln43
          - 63/64*Tf*Nf*phi134
          + 61/48*Ca
          + 47/64*Ca*ln43
          + 119/256*Ca*phi134
          + 5/12*ep*Tf*Nf
          - 223/144*ep*Tf*Nf*ln43
          - 5/96*ep*Tf*Nf*ln43^2
          - 63/64*ep*Tf*Nf*psi134
          + 27/64*ep*Tf*Nf*phi134
          + 197/96*ep*Ca
          + 2707/1152*ep*Ca*ln43
          + 47/128*ep*Ca*ln43^2
          + 119/256*ep*Ca*psi134
          - 1235/1536*ep*Ca*phi134
          - 91/64*al*Ca
          + 7/768*al*Ca*ln43
          + 37/1024*al*Ca*phi134
          - 139/96*al*ep*Ca
          - 41/48*al*ep*Ca*ln43
          + 7/1536*al*ep*Ca*ln43^2
          + 37/1024*al*ep*Ca*psi134
          + 659/1536*al*ep*Ca*phi134
          + 7/96*al^2*Ca
          - 123/128*al^2*Ca*ln43
          - 3/512*al^2*Ca*phi134
          - 65/96*al^2*ep*Ca
          - 225/128*al^2*ep*Ca*ln43
          - 123/256*al^2*ep*Ca*ln43^2
          - 3/512*al^2*ep*Ca*psi134
          + 201/512*al^2*ep*Ca*phi134
          - 3/64*al^3*Ca
          + 69/256*al^3*Ca*ln43
          - 3/1024*al^3*Ca*phi134
          - 1/96*al^3*ep*Ca
          - 1/64*al^3*ep*Ca*ln43
          + 69/512*al^3*ep*Ca*ln43^2
          - 3/1024*al^3*ep*Ca*psi134
          + 15/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p1(m2)*p2(m3)*i_*gg^3*mu^-2 * (
          - 11/12*Tf*Nf
          + 31/16*Tf*Nf*ln43
          - 57/64*Tf*Nf*phi134
          + 71/48*Ca
          - 299/64*Ca*ln43
          + 237/256*Ca*phi134
          - 103/36*ep*Tf*Nf
          + 157/48*ep*Tf*Nf*ln43
          + 31/32*ep*Tf*Nf*ln43^2
          - 57/64*ep*Tf*Nf*psi134
          + 45/64*ep*Tf*Nf*phi134
          + 745/288*ep*Ca
          - 707/128*ep*Ca*ln43
          - 299/128*ep*Ca*ln43^2
          + 237/256*ep*Ca*psi134
          - 583/512*ep*Ca*phi134
          - 23/192*al*Ca
          + 283/256*al*Ca*ln43
          - 541/1024*al*Ca*phi134
          + 9/32*al*ep*Ca
          - 17/24*al*ep*Ca*ln43
          + 283/512*al*ep*Ca*ln43^2
          - 541/1024*al*ep*Ca*psi134
          + 431/512*al*ep*Ca*phi134
          - 103/96*al^2*Ca
          + 59/128*al^2*Ca*ln43
          + 131/512*al^2*Ca*phi134
          - 61/32*al^2*ep*Ca
          - 5/384*al^2*ep*Ca*ln43
          + 59/256*al^2*ep*Ca*ln43^2
          + 131/512*al^2*ep*Ca*psi134
          + 63/512*al^2*ep*Ca*phi134
          + 11/64*al^3*Ca
          - 29/256*al^3*Ca*ln43
          - 21/1024*al^3*Ca*phi134
          + 1/96*al^3*ep*Ca
          + 5/64*al^3*ep*Ca*ln43
          - 29/512*al^3*ep*Ca*ln43^2
          - 21/1024*al^3*ep*Ca*psi134
          + 65/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p1(m3)*p2(m2)*i_*gg^3*mu^-2 * (
          + 1/12*Tf*Nf
          - 29/16*Tf*Nf*ln43
          - 21/64*Tf*Nf*phi134
          + 37/72*Ca
          + 419/96*Ca*ln43
          - 7/128*Ca*phi134
          + 5/36*ep*Tf*Nf
          - 167/48*ep*Tf*Nf*ln43
          - 29/32*ep*Tf*Nf*ln43^2
          - 21/64*ep*Tf*Nf*psi134
          + 9/64*ep*Tf*Nf*phi134
          + 245/288*ep*Ca
          + 7109/1152*ep*Ca*ln43
          + 419/192*ep*Ca*ln43^2
          - 7/128*ep*Ca*psi134
          - 265/1536*ep*Ca*phi134
          - 289/576*al*Ca
          - 611/768*al*Ca*ln43
          + 7/1024*al*Ca*phi134
          - 49/96*al*ep*Ca
          + 25/36*al*ep*Ca*ln43
          - 611/1536*al*ep*Ca*ln43^2
          + 7/1024*al*ep*Ca*psi134
          + 89/1536*al*ep*Ca*phi134
          - 11/288*al^2*Ca
          - 193/384*al^2*Ca*ln43
          + 13/512*al^2*Ca*phi134
          - 35/96*al^2*ep*Ca
          - 607/1152*al^2*ep*Ca*ln43
          - 193/768*al^2*ep*Ca*ln43^2
          + 13/512*al^2*ep*Ca*psi134
          + 185/1536*al^2*ep*Ca*phi134
          - 1/64*al^3*Ca
          + 23/256*al^3*Ca*ln43
          - 1/1024*al^3*Ca*phi134
          - 1/288*al^3*ep*Ca
          - 1/192*al^3*ep*Ca*ln43
          + 23/512*al^3*ep*Ca*ln43^2
          - 1/1024*al^3*ep*Ca*psi134
          + 5/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p2(m2)*p2(m3)*i_*gg^3*mu^-2 * (
          - 1/12*Tf*Nf
          + 29/16*Tf*Nf*ln43
          + 21/64*Tf*Nf*phi134
          - 37/72*Ca
          - 419/96*Ca*ln43
          + 7/128*Ca*phi134
          - 5/36*ep*Tf*Nf
          + 167/48*ep*Tf*Nf*ln43
          + 29/32*ep*Tf*Nf*ln43^2
          + 21/64*ep*Tf*Nf*psi134
          - 9/64*ep*Tf*Nf*phi134
          - 245/288*ep*Ca
          - 7109/1152*ep*Ca*ln43
          - 419/192*ep*Ca*ln43^2
          + 7/128*ep*Ca*psi134
          + 265/1536*ep*Ca*phi134
          + 289/576*al*Ca
          + 611/768*al*Ca*ln43
          - 7/1024*al*Ca*phi134
          + 49/96*al*ep*Ca
          - 25/36*al*ep*Ca*ln43
          + 611/1536*al*ep*Ca*ln43^2
          - 7/1024*al*ep*Ca*psi134
          - 89/1536*al*ep*Ca*phi134
          + 11/288*al^2*Ca
          + 193/384*al^2*Ca*ln43
          - 13/512*al^2*Ca*phi134
          + 35/96*al^2*ep*Ca
          + 607/1152*al^2*ep*Ca*ln43
          + 193/768*al^2*ep*Ca*ln43^2
          - 13/512*al^2*ep*Ca*psi134
          - 185/1536*al^2*ep*Ca*phi134
          + 1/64*al^3*Ca
          - 23/256*al^3*Ca*ln43
          + 1/1024*al^3*Ca*phi134
          + 1/288*al^3*ep*Ca
          + 1/192*al^3*ep*Ca*ln43
          - 23/512*al^3*ep*Ca*ln43^2
          + 1/1024*al^3*ep*Ca*psi134
          - 5/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m2)*p1(m3)*p2(m1)*i_*gg^3*mu^-2 * (
          + 25/12*Tf*Nf
          + 11/16*Tf*Nf*ln43
          - 45/64*Tf*Nf*phi134
          - 5/12*Ca
          - 1/16*Ca*ln43
          + 7/64*Ca*phi134
          + 221/36*ep*Tf*Nf
          + 145/48*ep*Tf*Nf*ln43
          + 11/32*ep*Tf*Nf*ln43^2
          - 45/64*ep*Tf*Nf*psi134
          - 63/64*ep*Tf*Nf*phi134
          - 323/288*ep*Ca
          - 217/384*ep*Ca*ln43
          - 1/32*ep*Ca*ln43^2
          + 7/64*ep*Ca*psi134
          + 117/512*ep*Ca*phi134
          - 145/64*al*Ca
          - 217/256*al*Ca*ln43
          + 911/1024*al*Ca*phi134
          - 99/32*al*ep*Ca
          - 2*al*ep*Ca*ln43
          - 217/512*al*ep*Ca*ln43^2
          + 911/1024*al*ep*Ca*psi134
          - 197/512*al*ep*Ca*phi134
          + 65/32*al^2*Ca
          + 89/128*al^2*Ca*ln43
          - 399/512*al^2*Ca*phi134
          + 71/32*al^2*ep*Ca
          + 201/128*al^2*ep*Ca*ln43
          + 89/256*al^2*ep*Ca*ln43^2
          - 399/512*al^2*ep*Ca*psi134
          + 299/512*al^2*ep*Ca*phi134
          - 25/64*al^3*Ca
          - 33/256*al^3*Ca*ln43
          + 135/1024*al^3*Ca*phi134
          - 1/32*al^3*ep*Ca
          - 11/64*al^3*ep*Ca*ln43
          - 33/512*al^3*ep*Ca*ln43^2
          + 135/1024*al^3*ep*Ca*psi134
          - 147/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m2)*p2(m1)*p2(m3)*i_*gg^3*mu^-2 * (
          - 25/12*Tf*Nf
          - 11/16*Tf*Nf*ln43
          + 45/64*Tf*Nf*phi134
          + 5/12*Ca
          + 1/16*Ca*ln43
          - 7/64*Ca*phi134
          - 221/36*ep*Tf*Nf
          - 145/48*ep*Tf*Nf*ln43
          - 11/32*ep*Tf*Nf*ln43^2
          + 45/64*ep*Tf*Nf*psi134
          + 63/64*ep*Tf*Nf*phi134
          + 323/288*ep*Ca
          + 217/384*ep*Ca*ln43
          + 1/32*ep*Ca*ln43^2
          - 7/64*ep*Ca*psi134
          - 117/512*ep*Ca*phi134
          + 145/64*al*Ca
          + 217/256*al*Ca*ln43
          - 911/1024*al*Ca*phi134
          + 99/32*al*ep*Ca
          + 2*al*ep*Ca*ln43
          + 217/512*al*ep*Ca*ln43^2
          - 911/1024*al*ep*Ca*psi134
          + 197/512*al*ep*Ca*phi134
          - 65/32*al^2*Ca
          - 89/128*al^2*Ca*ln43
          + 399/512*al^2*Ca*phi134
          - 71/32*al^2*ep*Ca
          - 201/128*al^2*ep*Ca*ln43
          - 89/256*al^2*ep*Ca*ln43^2
          + 399/512*al^2*ep*Ca*psi134
          - 299/512*al^2*ep*Ca*phi134
          + 25/64*al^3*Ca
          + 33/256*al^3*Ca*ln43
          - 135/1024*al^3*Ca*phi134
          + 1/32*al^3*ep*Ca
          + 11/64*al^3*ep*Ca*ln43
          + 33/512*al^3*ep*Ca*ln43^2
          - 135/1024*al^3*ep*Ca*psi134
          + 147/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p1(m3)*p2(m1)*p2(m2)*i_*gg^3*mu^-2 * (
          + 11/12*Tf*Nf
          - 31/16*Tf*Nf*ln43
          + 57/64*Tf*Nf*phi134
          - 71/48*Ca
          + 299/64*Ca*ln43
          - 237/256*Ca*phi134
          + 103/36*ep*Tf*Nf
          - 157/48*ep*Tf*Nf*ln43
          - 31/32*ep*Tf*Nf*ln43^2
          + 57/64*ep*Tf*Nf*psi134
          - 45/64*ep*Tf*Nf*phi134
          - 745/288*ep*Ca
          + 707/128*ep*Ca*ln43
          + 299/128*ep*Ca*ln43^2
          - 237/256*ep*Ca*psi134
          + 583/512*ep*Ca*phi134
          + 23/192*al*Ca
          - 283/256*al*Ca*ln43
          + 541/1024*al*Ca*phi134
          - 9/32*al*ep*Ca
          + 17/24*al*ep*Ca*ln43
          - 283/512*al*ep*Ca*ln43^2
          + 541/1024*al*ep*Ca*psi134
          - 431/512*al*ep*Ca*phi134
          + 103/96*al^2*Ca
          - 59/128*al^2*Ca*ln43
          - 131/512*al^2*Ca*phi134
          + 61/32*al^2*ep*Ca
          + 5/384*al^2*ep*Ca*ln43
          - 59/256*al^2*ep*Ca*ln43^2
          - 131/512*al^2*ep*Ca*psi134
          - 63/512*al^2*ep*Ca*phi134
          - 11/64*al^3*Ca
          + 29/256*al^3*Ca*ln43
          + 21/1024*al^3*Ca*phi134
          - 1/96*al^3*ep*Ca
          - 5/64*al^3*ep*Ca*ln43
          + 29/512*al^3*ep*Ca*ln43^2
          + 21/1024*al^3*ep*Ca*psi134
          - 65/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m2)*p2(m3)*i_*gg^3*mu^-2 * (
          - 1/4*Tf*Nf
          + 5/48*Tf*Nf*ln43
          + 63/64*Tf*Nf*phi134
          - 61/48*Ca
          - 47/64*Ca*ln43
          - 119/256*Ca*phi134
          - 5/12*ep*Tf*Nf
          + 223/144*ep*Tf*Nf*ln43
          + 5/96*ep*Tf*Nf*ln43^2
          + 63/64*ep*Tf*Nf*psi134
          - 27/64*ep*Tf*Nf*phi134
          - 197/96*ep*Ca
          - 2707/1152*ep*Ca*ln43
          - 47/128*ep*Ca*ln43^2
          - 119/256*ep*Ca*psi134
          + 1235/1536*ep*Ca*phi134
          + 91/64*al*Ca
          - 7/768*al*Ca*ln43
          - 37/1024*al*Ca*phi134
          + 139/96*al*ep*Ca
          + 41/48*al*ep*Ca*ln43
          - 7/1536*al*ep*Ca*ln43^2
          - 37/1024*al*ep*Ca*psi134
          - 659/1536*al*ep*Ca*phi134
          - 7/96*al^2*Ca
          + 123/128*al^2*Ca*ln43
          + 3/512*al^2*Ca*phi134
          + 65/96*al^2*ep*Ca
          + 225/128*al^2*ep*Ca*ln43
          + 123/256*al^2*ep*Ca*ln43^2
          + 3/512*al^2*ep*Ca*psi134
          - 201/512*al^2*ep*Ca*phi134
          + 3/64*al^3*Ca
          - 69/256*al^3*Ca*ln43
          + 3/1024*al^3*Ca*phi134
          + 1/96*al^3*ep*Ca
          + 1/64*al^3*ep*Ca*ln43
          - 69/512*al^3*ep*Ca*ln43^2
          + 3/1024*al^3*ep*Ca*psi134
          - 15/512*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m1,m2)*p1(m3)*i_*gg * (
          - 1
          )

       + ff(A1,A2,A3)*d_(m1,m2)*p1(m3)*i_*gg^3 * (
          - 4/3*ep^-1*Tf*Nf
          + 17/12*ep^-1*Ca
          - 37/18*Tf*Nf
          - 13/8*Tf*Nf*ln43
          + 27/32*Tf*Nf*phi134
          + 13/36*Ca
          + 91/32*Ca*ln43
          - 53/128*Ca*phi134
          - 191/54*ep*Tf*Nf
          - 77/24*ep*Tf*Nf*ln43
          - 13/16*ep*Tf*Nf*ln43^2
          + 27/32*ep*Tf*Nf*psi134
          - 9/32*ep*Tf*Nf*phi134
          + 509/432*ep*Ca
          + 599/192*ep*Ca*ln43
          + 91/64*ep*Ca*ln43^2
          - 53/128*ep*Ca*psi134
          + 185/256*ep*Ca*phi134
          + 1/9*pi^2*ep*Tf*Nf
          - 17/144*pi^2*ep*Ca
          - 3/4*al*ep^-1*Ca
          + 15/32*al*Ca
          - 57/128*al*Ca*ln43
          + 143/512*al*Ca*phi134
          + 1/8*al*ep*Ca
          + 61/64*al*ep*Ca*ln43
          - 57/256*al*ep*Ca*ln43^2
          + 143/512*al*ep*Ca*psi134
          - 7/16*al*ep*Ca*phi134
          + 1/16*al*pi^2*ep*Ca
          + 9/16*al^2*Ca
          - 37/64*al^2*Ca*ln43
          + 3/256*al^2*Ca*phi134
          + 23/16*al^2*ep*Ca
          - 17/64*al^2*ep*Ca*ln43
          - 37/128*al^2*ep*Ca*ln43^2
          + 3/256*al^2*ep*Ca*psi134
          - 67/256*al^2*ep*Ca*phi134
          - 1/32*al^3*Ca
          + 15/128*al^3*Ca*ln43
          - 9/512*al^3*Ca*phi134
          - 1/64*al^3*ep*Ca*ln43
          + 15/256*al^3*ep*Ca*ln43^2
          - 9/512*al^3*ep*Ca*psi134
          - 3/128*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m1,m2)*p2(m3)*i_*gg * (
          + 1
          )

       + ff(A1,A2,A3)*d_(m1,m2)*p2(m3)*i_*gg^3 * (
          + 4/3*ep^-1*Tf*Nf
          - 17/12*ep^-1*Ca
          + 37/18*Tf*Nf
          + 13/8*Tf*Nf*ln43
          - 27/32*Tf*Nf*phi134
          - 13/36*Ca
          - 91/32*Ca*ln43
          + 53/128*Ca*phi134
          + 191/54*ep*Tf*Nf
          + 77/24*ep*Tf*Nf*ln43
          + 13/16*ep*Tf*Nf*ln43^2
          - 27/32*ep*Tf*Nf*psi134
          + 9/32*ep*Tf*Nf*phi134
          - 509/432*ep*Ca
          - 599/192*ep*Ca*ln43
          - 91/64*ep*Ca*ln43^2
          + 53/128*ep*Ca*psi134
          - 185/256*ep*Ca*phi134
          - 1/9*pi^2*ep*Tf*Nf
          + 17/144*pi^2*ep*Ca
          + 3/4*al*ep^-1*Ca
          - 15/32*al*Ca
          + 57/128*al*Ca*ln43
          - 143/512*al*Ca*phi134
          - 1/8*al*ep*Ca
          - 61/64*al*ep*Ca*ln43
          + 57/256*al*ep*Ca*ln43^2
          - 143/512*al*ep*Ca*psi134
          + 7/16*al*ep*Ca*phi134
          - 1/16*al*pi^2*ep*Ca
          - 9/16*al^2*Ca
          + 37/64*al^2*Ca*ln43
          - 3/256*al^2*Ca*phi134
          - 23/16*al^2*ep*Ca
          + 17/64*al^2*ep*Ca*ln43
          + 37/128*al^2*ep*Ca*ln43^2
          - 3/256*al^2*ep*Ca*psi134
          + 67/256*al^2*ep*Ca*phi134
          + 1/32*al^3*Ca
          - 15/128*al^3*Ca*ln43
          + 9/512*al^3*Ca*phi134
          + 1/64*al^3*ep*Ca*ln43
          - 15/256*al^3*ep*Ca*ln43^2
          + 9/512*al^3*ep*Ca*psi134
          + 3/128*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m1,m3)*p1(m2)*i_*gg * (
          + 2
          )

       + ff(A1,A2,A3)*d_(m1,m3)*p1(m2)*i_*gg^3 * (
          + 8/3*ep^-1*Tf*Nf
          - 17/6*ep^-1*Ca
          + 71/18*Tf*Nf
          + 11/8*Tf*Nf*ln43
          - 45/32*Tf*Nf*phi134
          - 55/72*Ca
          - 13/16*Ca*ln43
          + 29/64*Ca*phi134
          + 349/54*ep*Tf*Nf
          + 31/24*ep*Tf*Nf*ln43
          + 11/16*ep*Tf*Nf*ln43^2
          - 45/32*ep*Tf*Nf*psi134
          + 27/32*ep*Tf*Nf*phi134
          - 1003/432*ep*Ca
          + 179/192*ep*Ca*ln43
          - 13/32*ep*Ca*ln43^2
          + 29/64*ep*Ca*psi134
          - 335/256*ep*Ca*phi134
          - 2/9*pi^2*ep*Tf*Nf
          + 17/72*pi^2*ep*Ca
          + 3/2*al*ep^-1*Ca
          - 21/32*al*Ca
          + 159/128*al*Ca*ln43
          - 345/512*al*Ca*phi134
          + 1/8*al*ep*Ca
          + 25/64*al*ep*Ca*ln43
          + 159/256*al*ep*Ca*ln43^2
          - 345/512*al*ep*Ca*psi134
          + 53/64*al*ep*Ca*phi134
          - 1/8*al*pi^2*ep*Ca
          - 21/16*al^2*Ca
          - 39/64*al^2*Ca*ln43
          + 57/256*al^2*Ca*phi134
          - 49/16*al^2*ep*Ca
          - 101/64*al^2*ep*Ca*ln43
          - 39/128*al^2*ep*Ca*ln43^2
          + 57/256*al^2*ep*Ca*psi134
          + 93/256*al^2*ep*Ca*phi134
          + 3/32*al^3*Ca
          + 15/128*al^3*Ca*ln43
          - 9/512*al^3*Ca*phi134
          + 3/64*al^3*ep*Ca*ln43
          + 15/256*al^3*ep*Ca*ln43^2
          - 9/512*al^3*ep*Ca*psi134
          + 15/128*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m1,m3)*p2(m2)*i_*gg * (
          + 1
          )

       + ff(A1,A2,A3)*d_(m1,m3)*p2(m2)*i_*gg^3 * (
          + 4/3*ep^-1*Tf*Nf
          - 17/12*ep^-1*Ca
          + 37/18*Tf*Nf
          - 7/8*Tf*Nf*ln43
          - 15/32*Tf*Nf*phi134
          - 25/36*Ca
          + 277/96*Ca*ln43
          - 5/128*Ca*phi134
          + 191/54*ep*Tf*Nf
          - 43/24*ep*Tf*Nf*ln43
          - 7/16*ep*Tf*Nf*ln43^2
          - 15/32*ep*Tf*Nf*psi134
          + 9/32*ep*Tf*Nf*phi134
          - 725/432*ep*Ca
          + 857/192*ep*Ca*ln43
          + 277/192*ep*Ca*ln43^2
          - 5/128*ep*Ca*psi134
          - 283/768*ep*Ca*phi134
          - 1/9*pi^2*ep*Tf*Nf
          + 17/144*pi^2*ep*Ca
          + 3/4*al*ep^-1*Ca
          - 13/96*al*Ca
          - 1/384*al*Ca*ln43
          - 147/512*al*Ca*phi134
          + 5/24*al*ep*Ca
          + 75/64*al*ep*Ca*ln43
          - 1/768*al*ep*Ca*ln43^2
          - 147/512*al*ep*Ca*psi134
          + 43/192*al*ep*Ca*phi134
          - 1/16*al*pi^2*ep*Ca
          - 9/16*al^2*Ca
          - 23/64*al^2*Ca*ln43
          + 25/256*al^2*Ca*phi134
          - 61/48*al^2*ep*Ca
          - 85/192*al^2*ep*Ca*ln43
          - 23/128*al^2*ep*Ca*ln43^2
          + 25/256*al^2*ep*Ca*psi134
          + 27/256*al^2*ep*Ca*phi134
          + 1/32*al^3*Ca
          + 5/128*al^3*Ca*ln43
          - 3/512*al^3*Ca*phi134
          + 1/64*al^3*ep*Ca*ln43
          + 5/256*al^3*ep*Ca*ln43^2
          - 3/512*al^3*ep*Ca*psi134
          + 5/128*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m2,m3)*p1(m1)*i_*gg * (
          - 1
          )

       + ff(A1,A2,A3)*d_(m2,m3)*p1(m1)*i_*gg^3 * (
          - 4/3*ep^-1*Tf*Nf
          + 17/12*ep^-1*Ca
          - 37/18*Tf*Nf
          + 7/8*Tf*Nf*ln43
          + 15/32*Tf*Nf*phi134
          + 25/36*Ca
          - 277/96*Ca*ln43
          + 5/128*Ca*phi134
          - 191/54*ep*Tf*Nf
          + 43/24*ep*Tf*Nf*ln43
          + 7/16*ep*Tf*Nf*ln43^2
          + 15/32*ep*Tf*Nf*psi134
          - 9/32*ep*Tf*Nf*phi134
          + 725/432*ep*Ca
          - 857/192*ep*Ca*ln43
          - 277/192*ep*Ca*ln43^2
          + 5/128*ep*Ca*psi134
          + 283/768*ep*Ca*phi134
          + 1/9*pi^2*ep*Tf*Nf
          - 17/144*pi^2*ep*Ca
          - 3/4*al*ep^-1*Ca
          + 13/96*al*Ca
          + 1/384*al*Ca*ln43
          + 147/512*al*Ca*phi134
          - 5/24*al*ep*Ca
          - 75/64*al*ep*Ca*ln43
          + 1/768*al*ep*Ca*ln43^2
          + 147/512*al*ep*Ca*psi134
          - 43/192*al*ep*Ca*phi134
          + 1/16*al*pi^2*ep*Ca
          + 9/16*al^2*Ca
          + 23/64*al^2*Ca*ln43
          - 25/256*al^2*Ca*phi134
          + 61/48*al^2*ep*Ca
          + 85/192*al^2*ep*Ca*ln43
          + 23/128*al^2*ep*Ca*ln43^2
          - 25/256*al^2*ep*Ca*psi134
          - 27/256*al^2*ep*Ca*phi134
          - 1/32*al^3*Ca
          - 5/128*al^3*Ca*ln43
          + 3/512*al^3*Ca*phi134
          - 1/64*al^3*ep*Ca*ln43
          - 5/256*al^3*ep*Ca*ln43^2
          + 3/512*al^3*ep*Ca*psi134
          - 5/128*al^3*ep*Ca*phi134
          )

       + ff(A1,A2,A3)*d_(m2,m3)*p2(m1)*i_*gg * (
          - 2
          )

       + ff(A1,A2,A3)*d_(m2,m3)*p2(m1)*i_*gg^3 * (
          - 8/3*ep^-1*Tf*Nf
          + 17/6*ep^-1*Ca
          - 71/18*Tf*Nf
          - 11/8*Tf*Nf*ln43
          + 45/32*Tf*Nf*phi134
          + 55/72*Ca
          + 13/16*Ca*ln43
          - 29/64*Ca*phi134
          - 349/54*ep*Tf*Nf
          - 31/24*ep*Tf*Nf*ln43
          - 11/16*ep*Tf*Nf*ln43^2
          + 45/32*ep*Tf*Nf*psi134
          - 27/32*ep*Tf*Nf*phi134
          + 1003/432*ep*Ca
          - 179/192*ep*Ca*ln43
          + 13/32*ep*Ca*ln43^2
          - 29/64*ep*Ca*psi134
          + 335/256*ep*Ca*phi134
          + 2/9*pi^2*ep*Tf*Nf
          - 17/72*pi^2*ep*Ca
          - 3/2*al*ep^-1*Ca
          + 21/32*al*Ca
          - 159/128*al*Ca*ln43
          + 345/512*al*Ca*phi134
          - 1/8*al*ep*Ca
          - 25/64*al*ep*Ca*ln43
          - 159/256*al*ep*Ca*ln43^2
          + 345/512*al*ep*Ca*psi134
          - 53/64*al*ep*Ca*phi134
          + 1/8*al*pi^2*ep*Ca
          + 21/16*al^2*Ca
          + 39/64*al^2*Ca*ln43
          - 57/256*al^2*Ca*phi134
          + 49/16*al^2*ep*Ca
          + 101/64*al^2*ep*Ca*ln43
          + 39/128*al^2*ep*Ca*ln43^2
          - 57/256*al^2*ep*Ca*psi134
          - 93/256*al^2*ep*Ca*phi134
          - 3/32*al^3*Ca
          - 15/128*al^3*Ca*ln43
          + 9/512*al^3*Ca*phi134
          - 3/64*al^3*ep*Ca*ln43
          - 15/256*al^3*ep*Ca*ln43^2
          + 9/512*al^3*ep*Ca*psi134
          - 15/128*al^3*ep*Ca*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccg A1,A2,A3}_{C m1,m4} =

       + ff(A1,A2,A3)*p1(m1)*p1(m4)*i_*gg^3*Ca*mu^-2 * (
          - 1/24
          - 25/96*ln43
          + 5/128*phi134
          - 5/24*al
          + 7/96*al*ln43
          + 21/128*al*phi134
          + 1/4*al^2
          - 1/16*al^2*ln43
          - 1/64*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p1(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          - 3/16
          - 85/192*ln43
          - 25/192*ln43^2
          + 5/128*psi134
          + 31/768*phi134
          - 5/24*al
          - 5/32*al*ln43
          + 7/192*al*ln43^2
          + 21/128*al*psi134
          - 17/384*al*phi134
          + 19/48*al^2
          + 19/192*al^2*ln43
          - 1/32*al^2*ln43^2
          - 1/64*al^2*psi134
          + 1/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          + 1/8
          + 25/32*ln43
          + 17/128*phi134
          - 1/8*al
          - 9/32*al*ln43
          - 1/128*al*phi134
          )

       + ff(A1,A2,A3)*p1(m1)*p2(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          + 3/16
          + 71/64*ln43
          + 25/64*ln43^2
          + 17/128*psi134
          - 29/256*phi134
          - 1/8*al
          - 3/32*al*ln43
          - 9/64*al*ln43^2
          - 1/128*al*psi134
          + 11/128*al*phi134
          - 1/16*al^2
          - 1/64*al^2*ln43
          + 7/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m1)*i_*gg^3*Ca*mu^-2 * (
          + 3/8
          - 13/32*ln43
          + 43/128*phi134
          - 5/8*al
          + 19/32*al*ln43
          + 27/128*al*phi134
          + 1/4*al^2
          - 3/16*al^2*ln43
          - 3/64*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m1)*i_*gg^3*ep*Ca*mu^-2 * (
          + 7/16
          - 29/64*ln43
          - 13/64*ln43^2
          + 43/128*psi134
          - 57/256*phi134
          - 5/8*al
          + 9/32*al*ln43
          + 19/64*al*ln43^2
          + 27/128*al*psi134
          + 15/128*al*phi134
          + 3/16*al^2
          + 11/64*al^2*ln43
          - 3/32*al^2*ln43^2
          - 3/64*al^2*psi134
          + 27/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          + 3/8
          - 9/32*ln43
          + 15/128*phi134
          - 3/8*al
          + 1/32*al*ln43
          + 9/128*al*phi134
          )

       + ff(A1,A2,A3)*p2(m1)*p2(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          + 9/16
          - 11/64*ln43
          - 9/64*ln43^2
          + 15/128*psi134
          - 39/256*phi134
          - 3/8*al
          - 9/32*al*ln43
          + 1/64*al*ln43^2
          + 9/128*al*psi134
          + 9/128*al*phi134
          - 3/16*al^2
          - 3/64*al^2*ln43
          + 21/256*al^2*phi134
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg * (
          - 1
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg^3*ep^-1*Ca * (
          - 1/2*al
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg^3*Ca * (
          - 3/8
          - 7/16*ln43
          + 5/64*phi134
          - 3/4*al
          - 5/16*al*ln43
          + 15/64*al*phi134
          + 1/8*al^2
          )

       + ff(A1,A2,A3)*d_(m1,m4)*i_*gg^3*ep*Ca * (
          - 3/4
          - 27/32*ln43
          - 7/32*ln43^2
          + 5/64*psi134
          + 13/128*phi134
          - 3/2*al
          - 11/16*al*ln43
          - 5/32*al*ln43^2
          + 15/64*al*psi134
          - 5/64*al*phi134
          + 1/24*al*pi^2
          + 1/4*al^2
          + 1/32*al^2*ln43
          - 3/128*al^2*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


Gamma^{ccg A1,A2,A3}_{D m1,m4} =

       + ff(A1,A2,A3)*p1(m2)*p1(m4)*i_*gg^3*Ca*mu^-2 * (
          - 3/8
          + 9/32*ln43
          - 15/128*phi134
          + 3/8*al
          - 1/32*al*ln43
          - 9/128*al*phi134
          )

       + ff(A1,A2,A3)*p1(m2)*p1(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          - 9/16
          + 11/64*ln43
          + 9/64*ln43^2
          - 15/128*psi134
          + 39/256*phi134
          + 3/8*al
          + 9/32*al*ln43
          - 1/64*al*ln43^2
          - 9/128*al*psi134
          - 9/128*al*phi134
          + 3/16*al^2
          + 3/64*al^2*ln43
          - 21/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m2)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          - 3/8
          + 13/32*ln43
          - 43/128*phi134
          + 5/8*al
          - 19/32*al*ln43
          - 27/128*al*phi134
          - 1/4*al^2
          + 3/16*al^2*ln43
          + 3/64*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m2)*p2(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          - 7/16
          + 29/64*ln43
          + 13/64*ln43^2
          - 43/128*psi134
          + 57/256*phi134
          + 5/8*al
          - 9/32*al*ln43
          - 19/64*al*ln43^2
          - 27/128*al*psi134
          - 15/128*al*phi134
          - 3/16*al^2
          - 11/64*al^2*ln43
          + 3/32*al^2*ln43^2
          + 3/64*al^2*psi134
          - 27/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m2)*i_*gg^3*Ca*mu^-2 * (
          - 1/8
          - 25/32*ln43
          - 17/128*phi134
          + 1/8*al
          + 9/32*al*ln43
          + 1/128*al*phi134
          )

       + ff(A1,A2,A3)*p1(m4)*p2(m2)*i_*gg^3*ep*Ca*mu^-2 * (
          - 3/16
          - 71/64*ln43
          - 25/64*ln43^2
          - 17/128*psi134
          + 29/256*phi134
          + 1/8*al
          + 3/32*al*ln43
          + 9/64*al*ln43^2
          + 1/128*al*psi134
          - 11/128*al*phi134
          + 1/16*al^2
          + 1/64*al^2*ln43
          - 7/256*al^2*phi134
          )

       + ff(A1,A2,A3)*p2(m2)*p2(m4)*i_*gg^3*Ca*mu^-2 * (
          + 1/24
          + 25/96*ln43
          - 5/128*phi134
          + 5/24*al
          - 7/96*al*ln43
          - 21/128*al*phi134
          - 1/4*al^2
          + 1/16*al^2*ln43
          + 1/64*al^2*phi134
          )

       + ff(A1,A2,A3)*p2(m2)*p2(m4)*i_*gg^3*ep*Ca*mu^-2 * (
          + 3/16
          + 85/192*ln43
          + 25/192*ln43^2
          - 5/128*psi134
          - 31/768*phi134
          + 5/24*al
          + 5/32*al*ln43
          - 7/192*al*ln43^2
          - 21/128*al*psi134
          + 17/384*al*phi134
          - 19/48*al^2
          - 19/192*al^2*ln43
          + 1/32*al^2*ln43^2
          + 1/64*al^2*psi134
          - 1/256*al^2*phi134
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg * (
          + 1
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg^3*ep^-1*Ca * (
          + 1/2*al
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg^3*Ca * (
          + 3/8
          + 7/16*ln43
          - 5/64*phi134
          + 3/4*al
          + 5/16*al*ln43
          - 15/64*al*phi134
          - 1/8*al^2
          )

       + ff(A1,A2,A3)*d_(m2,m4)*i_*gg^3*ep*Ca * (
          + 3/4
          + 27/32*ln43
          + 7/32*ln43^2
          - 5/64*psi134
          - 13/128*phi134
          + 3/2*al
          + 11/16*al*ln43
          + 5/32*al*ln43^2
          - 15/64*al*psi134
          + 5/64*al*phi134
          - 1/24*al*pi^2
          - 1/4*al^2
          - 1/32*al^2*ln43
          + 3/128*al^2*phi134
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Projection matrices (with respective common factor omitted

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                          Ghost-gluon 3-point vertex

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


acc_(1,1) = 4*(xx^2 - 2*xx*yy - 2*xx + yy^2 - 2*yy + 1)^2;

acc_(1,2) = - 16*((yy - 1)^2 + xx^2 - 2*(yy + 1)*xx);

acc_(1,3) = 8*(xx^2 - 2*xx*yy - 2*xx + yy^2 - 2*yy + 1)*(xx - yy - 1);

acc_(1,4) = 8*(xx^2 - 2*xx*yy - 2*xx + yy^2 - 2*yy + 1)*(xx - yy - 1);

acc_(1,5) = - 16*((yy - 1)^2 + xx^2 - 2*(yy + 1)*xx)*yy;

acc_(2,2) = 64*(d - 1);

acc_(2,3) = - 32*(d - 1)*(xx - yy - 1);

acc_(2,4) = - 32*(d - 1)*(xx - yy - 1);

acc_(2,5) = - 16*(2*(xx^2 - 2*xx*yy - 2*xx + yy^2 + 1) - (xx - yy - 1)^2*d);

acc_(3,3) = 16*(yy^2 - 6*yy + 1 + xx^2 + 4*d*yy - 2*(yy + 1)*xx);

acc_(3,4) = 16*(d - 1)*(xx - yy - 1)^2;

acc_(3,5) = 32*(yy + 1 - xx)*(d - 1)*yy;

acc_(4,4) = 16*(yy^2 - 6*yy + 1 + xx^2 + 4*d*yy - 2*(yy + 1)*xx);

acc_(4,5) = 32*(yy + 1 - xx)*(d - 1)*yy;

acc_(5,5) = 64*(d - 1)*yy^2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                          Ghost-gluon 4-point vertex

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


aacc_(1,1) := - 96;

aacc_(1,2) := - 48;

aacc_(1,3) := - 48;

aacc_(1,4) := 0;

aacc_(1,5) := 0;

aacc_(1,6) := 0;
 
aacc_(1,7) := 0;
 
aacc_(1,8) := 0;

aacc_(1,9) := 0;

aacc_(1,10) := - 144;

aacc_(1,11) := - 72;

aacc_(1,12) := - 72;

aacc_(1,13) := - 72;

aacc_(1,14) := - 72;

aacc_(1,15) := - 36;

aacc_(1,16) := - 36;

aacc_(1,17) := - 36;

aacc_(1,18) := - 36;

aacc_(1,19) := - 72;

aacc_(1,20) := - 72;
 
aacc_(1,21) := - 36;
 
aacc_(1,22) := - 36;
 
aacc_(1,23) := - 36;
 
aacc_(1,24) := - 36;
 
aacc_(1,25) := - 144;
 
aacc_(1,26) := - 72;
 
aacc_(1,27) := - 72;
 
aacc_(1,28) := - 144;
 
aacc_(1,29) := - 72;
 
aacc_(1,30) := - 72;
 
aacc_(1,31) := - 36;
 
aacc_(1,32) := - 36;
 
aacc_(1,33) := - 36;
 
aacc_(1,34) := - 36;
 
aacc_(1,35) := - 72;
 
aacc_(1,36) := - 72;
 
aacc_(2,2) := - 96;
 
aacc_(2,3) := - 48;
 
aacc_(2,4) := 0;
 
aacc_(2,5) := 0;
 
aacc_(2,6) := 0;
 
aacc_(2,7) := 0;
 
aacc_(2,8) := 0;
 
aacc_(2,9) := 0;
 
aacc_(2,10) := - 72;
 
aacc_(2,11) := - 144;
 
aacc_(2,12) := - 72;
 
aacc_(2,13) := - 36;
 
aacc_(2,14) := - 36;
 
aacc_(2,15) := - 72;
 
aacc_(2,16) := - 36;
 
aacc_(2,17) := - 72;
 
aacc_(2,18) := - 36;
 
aacc_(2,19) := - 36;
 
aacc_(2,20) := - 36;
 
aacc_(2,21) := - 72;
 
aacc_(2,22) := - 36;
 
aacc_(2,23) := - 72;
 
aacc_(2,24) := - 36;
 
aacc_(2,25) := - 72;
 
aacc_(2,26) := - 36;
 
aacc_(2,27) := - 36;

aacc_(2,28) := - 72;

aacc_(2,29) := - 144;

aacc_(2,30) := - 72;

aacc_(2,31) := - 72;

aacc_(2,32) := - 36;

aacc_(2,33) := - 72;

aacc_(2,34) := - 36;

aacc_(2,35) := - 144;

aacc_(2,36) := - 72;

aacc_(3,3) := - 96;

aacc_(3,4) := 0;

aacc_(3,5) := 0;

aacc_(3,6) := 0;

aacc_(3,7) := 0;

aacc_(3,8) := 0;

aacc_(3,9) := 0;

aacc_(3,10) := - 72;

aacc_(3,11) := - 72;

aacc_(3,12) := - 144;

aacc_(3,13) := - 36;
 
aacc_(3,14) := - 36;
 
aacc_(3,15) := - 36;
 
aacc_(3,16) := - 72;
 
aacc_(3,17) := - 36;
 
aacc_(3,18) := - 72;
 
aacc_(3,19) := - 36;
 
aacc_(3,20) := - 36;
 
aacc_(3,21) := - 36;
 
aacc_(3,22) := - 72;
 
aacc_(3,23) := - 36;
 
aacc_(3,24) := - 72;

aacc_(3,25) := - 72;

aacc_(3,26) := - 36;

aacc_(3,27) := - 36;

aacc_(3,28) := - 72;

aacc_(3,29) := - 72;

aacc_(3,30) := - 144;

aacc_(3,31) := - 36;

aacc_(3,32) := - 72;

aacc_(3,33) := - 36;

aacc_(3,34) := - 72;

aacc_(3,35) := - 72;

aacc_(3,36) := - 144;

aacc_(4,4) := - 96;

aacc_(4,5) := - 48;

aacc_(4,6) := - 48;

aacc_(4,7) := 0;

aacc_(4,8) := 0;

aacc_(4,9) := 0;

aacc_(4,10) := - 144;

aacc_(4,11) := - 72;

aacc_(4,12) := - 72;

aacc_(4,13) := - 72;

aacc_(4,14) := - 72;

aacc_(4,15) := - 36;

aacc_(4,16) := - 36;

aacc_(4,17) := - 36;

aacc_(4,18) := - 36;

aacc_(4,19) := - 72;

aacc_(4,20) := - 72;

aacc_(4,21) := - 144;

aacc_(4,22) := - 72;

aacc_(4,23) := - 72;

aacc_(4,24) := - 144;

aacc_(4,25) := - 36;

aacc_(4,26) := - 36;

aacc_(4,27) := - 36;

aacc_(4,28) := - 36;

aacc_(4,29) := - 72;

aacc_(4,30) := - 36;

aacc_(4,31) := - 72;

aacc_(4,32) := - 36;

aacc_(4,33) := - 36;

aacc_(4,34) := - 72;

aacc_(4,35) := - 36;

aacc_(4,36) := - 72;

aacc_(5,5) := - 96;

aacc_(5,6) := - 48;

aacc_(5,7) := 0;

aacc_(5,8) := 0;

aacc_(5,9) := 0;

aacc_(5,10) := - 72;

aacc_(5,11) := - 36;

aacc_(5,12) := - 36;

aacc_(5,13) := - 144;

aacc_(5,14) := - 72;

aacc_(5,15) := - 72;

aacc_(5,16) := - 72;

aacc_(5,17) := - 36;

aacc_(5,18) := - 36;

aacc_(5,19) := - 36;

aacc_(5,20) := - 36;

aacc_(5,21) := - 72;

aacc_(5,22) := - 36;

aacc_(5,23) := - 36;

aacc_(5,24) := - 72;

aacc_(5,25) := - 72;

aacc_(5,26) := - 36;

aacc_(5,27) := - 72;

aacc_(5,28) := - 36;

aacc_(5,29) := - 144;

aacc_(5,30) := - 72;

aacc_(5,31) := - 72;

aacc_(5,32) := - 36;

aacc_(5,33) := - 72;

aacc_(5,34) := - 144;

aacc_(5,35) := - 36;

aacc_(5,36) := - 72;

aacc_(6,6) := - 96;

aacc_(6,7) := 0;

aacc_(6,8) := 0;

aacc_(6,9) := 0;

aacc_(6,10) := - 72;

aacc_(6,11) := - 36;

aacc_(6,12) := - 36;

aacc_(6,13) := - 72;

aacc_(6,14) := - 144;

aacc_(6,15) := - 36;

aacc_(6,16) := - 36;

aacc_(6,17) := - 72;

aacc_(6,18) := - 72;

aacc_(6,19) := - 36;

aacc_(6,20) := - 36;

aacc_(6,21) := - 72;

aacc_(6,22) := - 36;

aacc_(6,23) := - 36;

aacc_(6,24) := - 72;

aacc_(6,25) := - 36;

aacc_(6,26) := - 72;

aacc_(6,27) := - 36;

aacc_(6,28) := - 72;

aacc_(6,29) := - 72;

aacc_(6,30) := - 36;

aacc_(6,31) := - 144;

aacc_(6,32) := - 72;

aacc_(6,33) := - 36;

aacc_(6,34) := - 72;

aacc_(6,35) := - 72;

aacc_(6,36) := - 144;

aacc_(7,7) := - 96;

aacc_(7,8) := - 48;

aacc_(7,9) := - 48;

aacc_(7,10) := - 144;

aacc_(7,11) := - 72;

aacc_(7,12) := - 72;

aacc_(7,13) := - 72;

aacc_(7,14) := - 72;

aacc_(7,15) := - 144;

aacc_(7,16) := - 72;

aacc_(7,17) := - 72;

aacc_(7,18) := - 144;

aacc_(7,19) := - 72;

aacc_(7,20) := - 72;

aacc_(7,21) := - 36;

aacc_(7,22) := - 36;

aacc_(7,23) := - 36;

aacc_(7,24) := - 36;

aacc_(7,25) := - 36;

aacc_(7,26) := - 36;

aacc_(7,27) := - 36;

aacc_(7,28) := - 36;

aacc_(7,29) := - 72;

aacc_(7,30) := - 36;

aacc_(7,31) := - 36;

aacc_(7,32) := - 72;

aacc_(7,33) := - 72;

aacc_(7,34) := - 36;

aacc_(7,35) := - 36;

aacc_(7,36) := - 72;

aacc_(8,8) := - 96;

aacc_(8,9) := - 48;

aacc_(8,10) := - 72;

aacc_(8,11) := - 36;

aacc_(8,12) := - 36;

aacc_(8,13) := - 36;

aacc_(8,14) := - 36;

aacc_(8,15) := - 72;

aacc_(8,16) := - 36;

aacc_(8,17) := - 36;

aacc_(8,18) := - 72;

aacc_(8,19) := - 144;

aacc_(8,20) := - 72;

aacc_(8,21) := - 72;

aacc_(8,22) := - 72;

aacc_(8,23) := - 36;

aacc_(8,24) := - 36;

aacc_(8,25) := - 72;

aacc_(8,26) := - 72;

aacc_(8,27) := - 36;

aacc_(8,28) := - 36;

aacc_(8,29) := - 144;

aacc_(8,30) := - 72;

aacc_(8,31) := - 72;

aacc_(8,32) := - 144;

aacc_(8,33) := - 72;

aacc_(8,34) := - 36;

aacc_(8,35) := - 36;

aacc_(8,36) := - 72;

aacc_(9,9) := - 96;

aacc_(9,10) := - 72;

aacc_(9,11) := - 36;

aacc_(9,12) := - 36;

aacc_(9,13) := - 36;

aacc_(9,14) := - 36;

aacc_(9,15) := - 72;

aacc_(9,16) := - 36;

aacc_(9,17) := - 36;

aacc_(9,18) := - 72;

aacc_(9,19) := - 72;

aacc_(9,20) := - 144;

aacc_(9,21) := - 36;

aacc_(9,22) := - 36;

aacc_(9,23) := - 72;

aacc_(9,24) := - 72;

aacc_(9,25) := - 36;

aacc_(9,26) := - 36;

aacc_(9,27) := - 72;

aacc_(9,28) := - 72;

aacc_(9,29) := - 72;

aacc_(9,30) := - 36;

aacc_(9,31) := - 36;

aacc_(9,32) := - 72;

aacc_(9,33) := - 144;

aacc_(9,34) := - 72;

aacc_(9,35) := - 72;

aacc_(9,36) := - 144;

aacc_(10,10) := - 216*d;

aacc_(10,11) := - 108*d;

aacc_(10,12) := - 108*d;

aacc_(10,13) := - 108*d;

aacc_(10,14) := - 108*d;

aacc_(10,15) := - 54*(d + 3);

aacc_(10,16) := - 54*(d + 1);

aacc_(10,17) := - 54*(d + 1);

aacc_(10,18) := - 54*(d + 3);

aacc_(10,19) := - 108*d;

aacc_(10,20) := - 108*d;

aacc_(10,21) := - 54*(d + 3);

aacc_(10,22) := - 54*(d + 1);

aacc_(10,23) := - 54*(d + 1);

aacc_(10,24) := - 54*(d + 3);

aacc_(10,25) := - 54*(d + 3);

aacc_(10,26) := - 54*(d + 1);

aacc_(10,27) := - 54*(d + 1);

aacc_(10,28) := - 54*(d + 3);

aacc_(10,29) := - 27*(d + 9);

aacc_(10,30) := - 27*(d + 5);

aacc_(10,31) := - 27*(d + 5);

aacc_(10,32) := - 27*(d + 5);

aacc_(10,33) := - 27*(d + 5);

aacc_(10,34) := - 27*(d + 5);

aacc_(10,35) := - 27*(d + 5);

aacc_(10,36) := - 27*(d + 9);

aacc_(11,11) := - 108*(2*d - 3);

aacc_(11,12) := - 108*(d - 1);

aacc_(11,13) := - 54*d;

aacc_(11,14) := - 54*d;

aacc_(11,15) := - 27*(4*d - 3);

aacc_(11,16) := - 27*(2*d - 1);

aacc_(11,17) := - 27*(4*d - 5);

aacc_(11,18) := - 27*(2*d + 1);

aacc_(11,19) := - 54*d;

aacc_(11,20) := - 54*d;

aacc_(11,21) := - 27*(4*d - 3);

aacc_(11,22) := - 27*(2*d - 1);

aacc_(11,23) := - 27*(4*d - 5);

aacc_(11,24) := - 27*(2*d + 1);

aacc_(11,25) := - 27*(d + 3);

aacc_(11,26) := - 27*(d + 1);

aacc_(11,27) := - 27*(d + 1);

aacc_(11,28) := - 27*(d + 3);

aacc_(11,29) := - 54*(d + 3);

aacc_(11,30) := - 27*(d + 3);

aacc_(11,31) := - 27*(2*d + 1);

aacc_(11,32) := - 27*(d + 2);

aacc_(11,33) := - 27*(2*d + 1);

aacc_(11,34) := - 27*(d + 2);

aacc_(11,35) := - 54*(d + 2);

aacc_(11,36) := - 27*(d + 5);

aacc_(12,12) := - 108*(2*d - 3);

aacc_(12,13) := - 54*d;

aacc_(12,14) := - 54*d;

aacc_(12,15) := - 27*(2*d + 1);

aacc_(12,16) := - 27*(4*d - 5);

aacc_(12,17) := - 27*(2*d - 1);

aacc_(12,18) := - 27*(4*d - 3);

aacc_(12,19) := - 54*d;

aacc_(12,20) := - 54*d;

aacc_(12,21) := - 27*(2*d + 1);

aacc_(12,22) := - 27*(4*d - 5);

aacc_(12,23) := - 27*(2*d - 1);

aacc_(12,24) := - 27*(4*d - 3);

aacc_(12,25) := - 27*(d + 3);

aacc_(12,26) := - 27*(d + 1);

aacc_(12,27) := - 27*(d + 1);

aacc_(12,28) := - 27*(d + 3);

aacc_(12,29) := - 27*(d + 5);

aacc_(12,30) := - 54*(d + 2);

aacc_(12,31) := - 27*(d + 2);

aacc_(12,32) := - 27*(2*d + 1);

aacc_(12,33) := - 27*(d + 2);

aacc_(12,34) := - 27*(2*d + 1);

aacc_(12,35) := - 27*(d + 3);

aacc_(12,36) := - 54*(d + 3);

aacc_(13,13) := - 108*(2*d - 3);

aacc_(13,14) := - 108*(d - 1);

aacc_(13,15) := - 27*(4*d - 3);

aacc_(13,16) := - 27*(4*d - 5);

aacc_(13,17) := - 27*(2*d - 1);

aacc_(13,18) := - 27*(2*d + 1);

aacc_(13,19) := - 54*d;

aacc_(13,20) := - 54*d;

aacc_(13,21) := - 27*(d + 3);

aacc_(13,22) := - 27*(d + 1);

aacc_(13,23) := - 27*(d + 1);

aacc_(13,24) := - 27*(d + 3);

aacc_(13,25) := - 27*(4*d - 3);

aacc_(13,26) := - 27*(2*d - 1);

aacc_(13,27) := - 27*(4*d - 5);

aacc_(13,28) := - 27*(2*d + 1);

aacc_(13,29) := - 54*(d + 3);

aacc_(13,30) := - 27*(2*d + 1);

aacc_(13,31) := - 27*(d + 3);

aacc_(13,32) := - 27*(d + 2);

aacc_(13,33) := - 27*(2*d + 1);

aacc_(13,34) := - 54*(d + 2);

aacc_(13,35) := - 27*(d + 2);

aacc_(13,36) := - 27*(d + 5);

aacc_(14,14) := - 108*(2*d - 3);

aacc_(14,15) := - 27*(2*d + 1);

aacc_(14,16) := - 27*(2*d - 1);

aacc_(14,17) := - 27*(4*d - 5);

aacc_(14,18) := - 27*(4*d - 3);

aacc_(14,19) := - 54*d;

aacc_(14,20) := - 54*d;

aacc_(14,21) := - 27*(d + 3);

aacc_(14,22) := - 27*(d + 1);

aacc_(14,23) := - 27*(d + 1);

aacc_(14,24) := - 27*(d + 3);

aacc_(14,25) := - 27*(2*d + 1);

aacc_(14,26) := - 27*(4*d - 5);

aacc_(14,27) := - 27*(2*d - 1);

aacc_(14,28) := - 27*(4*d - 3);

aacc_(14,29) := - 27*(d + 5);

aacc_(14,30) := - 27*(d + 2);

aacc_(14,31) := - 54*(d + 2);

aacc_(14,32) := - 27*(2*d + 1);

aacc_(14,33) := - 27*(d + 2);

aacc_(14,34) := - 27*(d + 3);

aacc_(14,35) := - 27*(2*d + 1);

aacc_(14,36) := - 54*(d + 3);

aacc_(15,15) := - 108*(2*d - 3);

aacc_(15,16) := - 27*(4*d - 5);

aacc_(15,17) := - 27*(4*d - 5);

aacc_(15,18) := - 54*(d + 2);

aacc_(15,19) := - 27*(d + 3);

aacc_(15,20) := - 27*(d + 3);

aacc_(15,21) := - 54*d;

aacc_(15,22) := - 27*(d + 1);

aacc_(15,23) := - 27*(2*d - 1);

aacc_(15,24) := - 27*(d + 2);

aacc_(15,25) := - 54*d;

aacc_(15,26) := - 27*(d + 1);

aacc_(15,27) := - 27*(2*d - 1);

aacc_(15,28) := - 27*(d + 2);

aacc_(15,29) := - 108*d;

aacc_(15,30) := - 54*d;

aacc_(15,31) := - 54*d;

aacc_(15,32) := - 27*(d + 3);

aacc_(15,33) := - 108*(d - 1);

aacc_(15,34) := - 27*(2*d + 1);

aacc_(15,35) := - 27*(2*d + 1);

aacc_(15,36) := - 27*(d + 5);

aacc_(16,16) := - 54*(4*d - 9);

aacc_(16,17) := - 54*(d - 1);

aacc_(16,18) := - 27*(4*d - 5);

aacc_(16,19) := - 27*(d + 1);

aacc_(16,20) := - 27*(d + 1);

aacc_(16,21) := - 27*(d + 1);

aacc_(16,22) := - 54*(d - 1);

aacc_(16,23) := - 27*d;

aacc_(16,24) := - 27*(2*d - 1);

aacc_(16,25) := - 27*(2*d - 1);

aacc_(16,26) := - 27*d;

aacc_(16,27) := - 54*(d - 1);

aacc_(16,28) := - 27*(d + 1);

aacc_(16,29) := - 54*(d + 1);

aacc_(16,30) := - 27*(4*d - 5);

aacc_(16,31) := - 27*(d + 1);

aacc_(16,32) := - 27*(2*d - 1);

aacc_(16,33) := - 27*(2*d - 1);

aacc_(16,34) := - 27*(4*d - 5);

aacc_(16,35) := - 27*(d + 1);

aacc_(16,36) := - 54*(d + 1);

aacc_(17,17) := - 54*(4*d - 9);

aacc_(17,18) := - 27*(4*d - 5);

aacc_(17,19) := - 27*(d + 1);

aacc_(17,20) := - 27*(d + 1);

aacc_(17,21) := - 27*(2*d - 1);

aacc_(17,22) := - 27*d;

aacc_(17,23) := - 54*(d - 1);

aacc_(17,24) := - 27*(d + 1);

aacc_(17,25) := - 27*(d + 1);

aacc_(17,26) := - 54*(d - 1);

aacc_(17,27) := - 27*d;

aacc_(17,28) := - 27*(2*d - 1);

aacc_(17,29) := - 54*(d + 1);

aacc_(17,30) := - 27*(d + 1);

aacc_(17,31) := - 27*(4*d - 5);

aacc_(17,32) := - 27*(2*d - 1);

aacc_(17,33) := - 27*(2*d - 1);

aacc_(17,34) := - 27*(d + 1);

aacc_(17,35) := - 27*(4*d - 5);

aacc_(17,36) := - 54*(d + 1);

aacc_(18,18) := - 108*(2*d - 3);

aacc_(18,19) := - 27*(d + 3);

aacc_(18,20) := - 27*(d + 3);

aacc_(18,21) := - 27*(d + 2);

aacc_(18,22) := - 27*(2*d - 1);

aacc_(18,23) := - 27*(d + 1);

aacc_(18,24) := - 54*d;

aacc_(18,25) := - 27*(d + 2);

aacc_(18,26) := - 27*(2*d - 1);

aacc_(18,27) := - 27*(d + 1);

aacc_(18,28) := - 54*d;

aacc_(18,29) := - 27*(d + 5);

aacc_(18,30) := - 27*(2*d + 1);

aacc_(18,31) := - 27*(2*d + 1);

aacc_(18,32) := - 108*(d - 1);

aacc_(18,33) := - 27*(d + 3);

aacc_(18,34) := - 54*d;

aacc_(18,35) := - 54*d;

aacc_(18,36) := - 108*d;

aacc_(19,19) := - 108*(2*d - 3);

aacc_(19,20) := - 108*(d - 1);

aacc_(19,21) := - 27*(4*d - 3);

aacc_(19,22) := - 27*(4*d - 5);

aacc_(19,23) := - 27*(2*d - 1);

aacc_(19,24) := - 27*(2*d + 1);

aacc_(19,25) := - 27*(4*d - 3);

aacc_(19,26) := - 27*(4*d - 5);

aacc_(19,27) := - 27*(2*d - 1);

aacc_(19,28) := - 27*(2*d + 1);

aacc_(19,29) := - 54*(d + 3);

aacc_(19,30) := - 27*(2*d + 1);

aacc_(19,31) := - 27*(2*d + 1);

aacc_(19,32) := - 54*(d + 2);

aacc_(19,33) := - 27*(d + 3);

aacc_(19,34) := - 27*(d + 2);

aacc_(19,35) := - 27*(d + 2);

aacc_(19,36) := - 27*(d + 5);

aacc_(20,20) := - 108*(2*d - 3);

aacc_(20,21) := - 27*(2*d + 1);

aacc_(20,22) := - 27*(2*d - 1);

aacc_(20,23) := - 27*(4*d - 5);

aacc_(20,24) := - 27*(4*d - 3);

aacc_(20,25) := - 27*(2*d + 1);

aacc_(20,26) := - 27*(2*d - 1);

aacc_(20,27) := - 27*(4*d - 5);

aacc_(20,28) := - 27*(4*d - 3);

aacc_(20,29) := - 27*(d + 5);

aacc_(20,30) := - 27*(d + 2);

aacc_(20,31) := - 27*(d + 2);

aacc_(20,32) := - 27*(d + 3);

aacc_(20,33) := - 54*(d + 2);

aacc_(20,34) := - 27*(2*d + 1);

aacc_(20,35) := - 27*(2*d + 1);

aacc_(20,36) := - 54*(d + 3);

aacc_(21,21) := - 108*(2*d - 3);

aacc_(21,22) := - 27*(4*d - 5);

aacc_(21,23) := - 27*(4*d - 5);

aacc_(21,24) := - 54*(d + 2);

aacc_(21,25) := - 54*d;

aacc_(21,26) := - 27*(2*d - 1);

aacc_(21,27) := - 27*(d + 1);

aacc_(21,28) := - 27*(d + 2);

aacc_(21,29) := - 108*d;

aacc_(21,30) := - 54*d;

aacc_(21,31) := - 108*(d - 1);

aacc_(21,32) := - 27*(2*d + 1);

aacc_(21,33) := - 54*d;

aacc_(21,34) := - 27*(d + 3);

aacc_(21,35) := - 27*(2*d + 1);

aacc_(21,36) := - 27*(d + 5);

aacc_(22,22) := - 54*(4*d - 9);

aacc_(22,23) := - 54*(d - 1);

aacc_(22,24) := - 27*(4*d - 5);

aacc_(22,25) := - 27*(2*d - 1);

aacc_(22,26) := - 54*(d - 1);

aacc_(22,27) := - 27*d;

aacc_(22,28) := - 27*(d + 1);

aacc_(22,29) := - 54*(d + 1);

aacc_(22,30) := - 27*(4*d - 5);

aacc_(22,31) := - 27*(2*d - 1);

aacc_(22,32) := - 27*(4*d - 5);

aacc_(22,33) := - 27*(d + 1);

aacc_(22,34) := - 27*(2*d - 1);

aacc_(22,35) := - 27*(d + 1);

aacc_(22,36) := - 54*(d + 1);

aacc_(23,23) := - 54*(4*d - 9);

aacc_(23,24) := - 27*(4*d - 5);

aacc_(23,25) := - 27*(d + 1);

aacc_(23,26) := - 27*d;

aacc_(23,27) := - 54*(d - 1);

aacc_(23,28) := - 27*(2*d - 1);

aacc_(23,29) := - 54*(d + 1);

aacc_(23,30) := - 27*(d + 1);

aacc_(23,31) := - 27*(2*d - 1);

aacc_(23,32) := - 27*(d + 1);

aacc_(23,33) := - 27*(4*d - 5);

aacc_(23,34) := - 27*(2*d - 1);

aacc_(23,35) := - 27*(4*d - 5);

aacc_(23,36) := - 54*(d + 1);

aacc_(24,24) := - 108*(2*d - 3);

aacc_(24,25) := - 27*(d + 2);

aacc_(24,26) := - 27*(d + 1);

aacc_(24,27) := - 27*(2*d - 1);

aacc_(24,28) := - 54*d;

aacc_(24,29) := - 27*(d + 5);

aacc_(24,30) := - 27*(2*d + 1);

aacc_(24,31) := - 27*(d + 3);

aacc_(24,32) := - 54*d;

aacc_(24,33) := - 27*(2*d + 1);

aacc_(24,34) := - 108*(d - 1);

aacc_(24,35) := - 54*d;

aacc_(24,36) := - 108*d;

aacc_(25,25) := - 108*(2*d - 3);

aacc_(25,26) := - 27*(4*d - 5);

aacc_(25,27) := - 27*(4*d - 5);

aacc_(25,28) := - 54*(d + 2);

aacc_(25,29) := - 108*d;

aacc_(25,30) := - 108*(d - 1);

aacc_(25,31) := - 54*d;

aacc_(25,32) := - 27*(2*d + 1);

aacc_(25,33) := - 54*d;

aacc_(25,34) := - 27*(2*d + 1);

aacc_(25,35) := - 27*(d + 3);

aacc_(25,36) := - 27*(d + 5);

aacc_(26,26) := - 54*(4*d - 9);

aacc_(26,27) := - 54*(d - 1);

aacc_(26,28) := - 27*(4*d - 5);

aacc_(26,29) := - 54*(d + 1);

aacc_(26,30) := - 27*(2*d - 1);

aacc_(26,31) := - 27*(4*d - 5);

aacc_(26,32) := - 27*(4*d - 5);

aacc_(26,33) := - 27*(d + 1);

aacc_(26,34) := - 27*(d + 1);

aacc_(26,35) := - 27*(2*d - 1);

aacc_(26,36) := - 54*(d + 1);

aacc_(27,27) := - 54*(4*d - 9);

aacc_(27,28) := - 27*(4*d - 5);

aacc_(27,29) := - 54*(d + 1);

aacc_(27,30) := - 27*(2*d - 1);

aacc_(27,31) := - 27*(d + 1);

aacc_(27,32) := - 27*(d + 1);

aacc_(27,33) := - 27*(4*d - 5);

aacc_(27,34) := - 27*(4*d - 5);

aacc_(27,35) := - 27*(2*d - 1);

aacc_(27,36) := - 54*(d + 1);

aacc_(28,28) := - 108*(2*d - 3);

aacc_(28,29) := - 27*(d + 5);

aacc_(28,30) := - 27*(d + 3);

aacc_(28,31) := - 27*(2*d + 1);

aacc_(28,32) := - 54*d;

aacc_(28,33) := - 27*(2*d + 1);

aacc_(28,34) := - 54*d;

aacc_(28,35) := - 108*(d - 1);

aacc_(28,36) := - 108*d;

aacc_(29,29) := - 216*d;

aacc_(29,30) := - 108*d;

aacc_(29,31) := - 108*d;

aacc_(29,32) := - 54*(d + 3);

aacc_(29,33) := - 108*d;

aacc_(29,34) := - 54*(d + 3);

aacc_(29,35) := - 54*(d + 3);

aacc_(29,36) := - 27*(d + 9);

aacc_(30,30) := - 108*(2*d - 3);

aacc_(30,31) := - 54*d;

aacc_(30,32) := - 27*(4*d - 3);

aacc_(30,33) := - 54*d;

aacc_(30,34) := - 27*(4*d - 3);

aacc_(30,35) := - 27*(d + 3);

aacc_(30,36) := - 54*(d + 3);

aacc_(31,31) := - 108*(2*d - 3);

aacc_(31,32) := - 27*(4*d - 3);

aacc_(31,33) := - 54*d;

aacc_(31,34) := - 27*(d + 3);

aacc_(31,35) := - 27*(4*d - 3);

aacc_(31,36) := - 54*(d + 3);

aacc_(32,32) := - 108*(2*d - 3);

aacc_(32,33) := - 27*(d + 3);

aacc_(32,34) := - 54*d;

aacc_(32,35) := - 54*d;

aacc_(32,36) := - 108*d;

aacc_(33,33) := - 108*(2*d - 3);

aacc_(33,34) := - 27*(4*d - 3);

aacc_(33,35) := - 27*(4*d - 3);

aacc_(33,36) := - 54*(d + 3);

aacc_(34,34) := - 108*(2*d - 3);

aacc_(34,35) := - 54*d;

aacc_(34,36) := - 108*d;

aacc_(35,35) := - 108*(2*d - 3);

aacc_(35,36) := - 108*d;

aacc_(36,36) := - 216*d;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


